Nonabelian magnonics in antiferromagnets

We present a semiclassical formalism for antiferromagnetic (AFM) magnonics which promotes the central ingredient of spin wave chirality, encoded in a quantity called magnonic isospin, to a first-class citizen of the theory. We use this formalism to unify results of interest from the field under a single chirality-centric formulation. Our main result is that the isospin is governed by unitary time evolution, through a Hamiltonian projected down from the full spin wave dynamics. Because isospin is SU(2)-valued, its dynamics on the Bloch sphere are precisely rotations - which, in general, do not commute. Consequently, the induced group of operations on AFM spin waves is nonabelian. This is a paradigmatic departure from ferromagnetic magnonics, which operates purely within the abelian group generated by spin wave phase and amplitude. Our investigation of this nonabelian magnonics in AFM insulators focuses on studying several simple gate operations, and offering in broad strokes a program of study for interesting new logic families in antiferromagnetic spin wave systems

==> Free_Energy_Compilations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    219936,       5858]
NotebookOptionsPosition[    208150,       5570]
NotebookOutlinePosition[    208535,       5587]
CellTagsIndexPosition[    208492,       5584]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Prelude", "Section",
 CellChangeTimes->{{3.720873660451002*^9, 
  3.720873663662857*^9}},ExpressionUUID->"2516fe51-8731-4bb0-a0e9-\
88f07325edb1"],

Cell[TextData[{
 "To use this notebook, you should first open the Wolfram language file \
\[OpenCurlyDoubleQuote]Master Derivation Library\[CloseCurlyDoubleQuote] and \
click \[OpenCurlyDoubleQuote]Run All Code\[CloseCurlyDoubleQuote]. The \
functions defined there are the foundation of what gets calculated here.\n\n\
This notebook is intended for the automatic derivation of spin wave \
Hamiltonians, according to the recipes and theory from our paper \
\[OpenCurlyDoubleQuote]Nonabelian magnonics in antiferromagnets\
\[CloseCurlyDoubleQuote].\n\nThe user that would like to generate their own \
spin wave Hamiltonians from their own magnetic free energies have two \
choices. Assuming they are introducing an energy scale besides what we have \
included here, then they could add their energy scale to the code in the \
Master Derivation Library. This is cleaner, but probably way too much work, \
because you\[CloseCurlyQuote]d first have to work through that library! An \
easier method would just be to use J, D, or K glyphs for your energy, even if \
it isn\[CloseCurlyQuote]t actually a n exchange, DMI, or anisotropy energy. \
With these three glyphs (which we use in our free energies below), you have \
access to energies that you want to occur at 0th, 1st, or 2nd order in \
perturbation theory. If you need assistance, feel free to email the author at \
the address below or at my personal email, danielsmw <at> protonmail <dot> \
com.\n\nAt the end of this notebook, we derive the isospin Hamiltonian for \
the SAF domain wall as an example.\n\nThis code is released to the public \
domain.\n(2017",
 StyleBox["--",
  FontSize->12],
 "2018) Matthew W. Daniels (danielsmw@cmu.edu)"
}], "Text",
 CellChangeTimes->{{3.7208736648411627`*^9, 3.7208737051299686`*^9}, {
  3.723560008893631*^9, 3.723560015082762*^9}, {3.7235601838149*^9, 
  3.723560383196064*^9}, {3.723560773171218*^9, 
  3.723560788444907*^9}},ExpressionUUID->"0b4790c1-b38c-4a1f-a095-\
94736195c928"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generation methodology for the SW Hamiltonian", "Section",
 CellChangeTimes->{{3.719417514258416*^9, 
  3.719417521516967*^9}},ExpressionUUID->"754af5be-a583-41b3-8d7b-\
19a339f3378a"],

Cell[TextData[{
 "The Hamiltonian matrix is generated from a free energy by taking the \
variational derivatives with respect to the spin wave fields, keeping results \
only at second order in ",
 StyleBox["A",
  FontSlant->"Italic"],
 ". The average user should not need to read or alter this function; just run \
it and use it later on."
}], "Text",
 CellChangeTimes->{{3.723559997514316*^9, 
  3.723560094608799*^9}},ExpressionUUID->"f46f293b-5b00-4379-95f0-\
de239ed3b4cc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Needs", "[", "\"\<VariationalMethods`\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HamiltonianMatrix", "[", "freeEnergy_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "AbstractExchangeHamiltonian", ",", "d\[Psi]", ",", 
      "ExhaustiveHamiltonianMatrix"}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AbstractExchangeHamiltonian", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
        "(", "\[IndentingNewLine]", "freeEnergy", "\[IndentingNewLine]", 
         ")"}], "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"AbstractionRules", "[", "x", "]"}], "[", "j", "]"}], "@@",
           "\[Xi]"}], ")"}]}], "/.", 
       RowBox[{"MathematicaDRules", "[", "j", "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"d\[Psi]", "=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Evaluate", "[", 
             RowBox[{"VariationalD", "[", 
              RowBox[{"AbstractExchangeHamiltonian", ",", 
               RowBox[{
                OverscriptBox["a", "_"], "[", "x", "]"}], ",", "x"}], "]"}], 
             "]"}], "/.", "FloatingDRules"}], "/.", 
           RowBox[{"DerivativeDRules", "[", "j", "]"}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"ConcretizationRules", "[", "x", "]"}], "[", "j", "]"}], "@@",
            "\[Xi]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Evaluate", "[", 
             RowBox[{"VariationalD", "[", 
              RowBox[{"AbstractExchangeHamiltonian", ",", 
               RowBox[{
                OverscriptBox["b", "_"], "[", "x", "]"}], ",", "x"}], "]"}], 
             "]"}], "/.", "FloatingDRules"}], "/.", 
           RowBox[{"DerivativeDRules", "[", "j", "]"}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"ConcretizationRules", "[", "x", "]"}], "[", "j", "]"}], "@@",
            "\[Xi]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Evaluate", "[", 
             RowBox[{"VariationalD", "[", 
              RowBox[{"AbstractExchangeHamiltonian", ",", 
               RowBox[{"a", "[", "x", "]"}], ",", "x"}], "]"}], "]"}], "/.", 
            "FloatingDRules"}], "/.", 
           RowBox[{"DerivativeDRules", "[", "j", "]"}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"ConcretizationRules", "[", "x", "]"}], "[", "j", "]"}], "@@",
            "\[Xi]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Evaluate", "[", 
             RowBox[{"VariationalD", "[", 
              RowBox[{"AbstractExchangeHamiltonian", ",", 
               RowBox[{"b", "[", "x", "]"}], ",", "x"}], "]"}], "]"}], "/.", 
            "FloatingDRules"}], "/.", 
           RowBox[{"DerivativeDRules", "[", "j", "]"}]}], "/.", 
          RowBox[{
           RowBox[{
            RowBox[{"ConcretizationRules", "[", "x", "]"}], "[", "j", "]"}], "@@",
            "\[Xi]"}]}]}], "\[IndentingNewLine]", "}"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"ExhaustiveHamiltonianMatrix", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"CoefficientArrays", "[", 
          RowBox[{"d\[Psi]", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"a", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], ",", 
             RowBox[{"b", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], ",", 
             RowBox[{
              OverscriptBox["a", "_"], "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], ",", 
             RowBox[{
              OverscriptBox["b", "_"], "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "}"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"ConcretizationRules", "[", "x", "]"}], "[", "j", "]"}], "@@",
         "\[Xi]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"UniversalQuadraticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ")"}], ",", "ExhaustiveHamiltonianMatrix", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.719417344205916*^9, 3.719417460796094*^9}, {
  3.7194175281631403`*^9, 3.719417531456334*^9}, {3.7194176028412123`*^9, 
  3.7194176046075068`*^9}},ExpressionUUID->"0bc94498-efef-4f64-bef8-\
c7977c528a39"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exchange interactions", "Section",
 CellChangeTimes->{{3.708951578110471*^9, 3.708951581900002*^9}, {
  3.719416792320614*^9, 3.719416808600087*^9}, {3.719417650263689*^9, 
  3.7194176529689703`*^9}},ExpressionUUID->"951912e8-7a65-4c74-9044-\
de20d5a1eb41"],

Cell["\<\
For the g-type AFM, the two exchange interactions are given as follows. Note \
that the everything outside the square brackets is relatively standard in \
everything definition we give from now on. The user wanting to build their \
own matrices should really just replace what\[CloseCurlyQuote]s in the square \
brackets. (The BAF descriptor used to mean \[OpenCurlyDoubleQuote]bipartite\
\[CloseCurlyDoubleQuote] AFM, which isn\[CloseCurlyQuote]t a good \
description, but just know that it indicates g-type AFMs.)\
\>", "Text",
 CellChangeTimes->{{3.7194176559561*^9, 3.719417662344095*^9}, {
  3.719418225049528*^9, 3.719418249161182*^9}, {3.7235601028114033`*^9, 
  3.723560181048955*^9}, {3.7235605320318737`*^9, 
  3.723560560999763*^9}},ExpressionUUID->"6fcc0aad-82fd-47aa-a708-\
5ae37c948f3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"homogeneousExchangeBAF", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "Simplify", ",", "\[IndentingNewLine]", "Expand", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "[", "x", 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "[", "x", "]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      FractionBox["\[ScriptCapitalZ]", "2"], "  ", 
      RowBox[{
       RowBox[{"Rma", "[", "x", "]"}], ".", 
       RowBox[{"Rmb", "[", "x", "]"}]}]}], "/.", "LambdaExpansionRules"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inhomogeneousExchangeBAF", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Expand", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "\[ScriptCapitalJ]"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dRma", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], "\[Cross]", 
           RowBox[{"Rma", "@@", "\[Xi]"}]}]}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"dRmb", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], "\[Cross]", 
           RowBox[{"Rmb", "@@", "\[Xi]"}]}]}], ")"}]}], ")"}]}], "/.", 
     "LambdaExpansionRules"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7087933826102133`*^9, 3.708793530999709*^9}, {
   3.708793563730245*^9, 3.7087935646075706`*^9}, {3.7087941474381847`*^9, 
   3.7087941530418777`*^9}, {3.70879434048103*^9, 3.708794342472034*^9}, 
   3.7088558899169397`*^9, {3.709028119744422*^9, 3.70902814707973*^9}, {
   3.709375538857183*^9, 3.709375555621274*^9}, {3.709375651110011*^9, 
   3.70937567651544*^9}, {3.7093757211515827`*^9, 3.7093757220293217`*^9}, 
   3.709544965006611*^9, {3.709559118605752*^9, 3.709559126250018*^9}, {
   3.70956041249789*^9, 3.7095604198943663`*^9}, {3.709561798848956*^9, 
   3.709561861311058*^9}, {3.7131131541105013`*^9, 3.7131131576224194`*^9}, {
   3.718534980357649*^9, 3.718534988642535*^9}, {3.718535030209766*^9, 
   3.718535043345064*^9}, {3.7194168232052107`*^9, 3.71941684413056*^9}, {
   3.719416885078452*^9, 3.719416938500388*^9}, 
   3.719419530873556*^9},ExpressionUUID->"8f912977-bb17-4758-a05e-\
805cd3d03ca6"],

Cell["The spin wave Hamiltonians are correspondingly", "Text",
 CellChangeTimes->{{3.71941959581994*^9, 
  3.719419604747121*^9}},ExpressionUUID->"a77a2f4f-5cad-40ea-afe1-\
b668b33d9001"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "homogeneousExchangeBAF", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]], "Input",
 CellChangeTimes->{{3.71941965065382*^9, 
  3.7194196603911552`*^9}},ExpressionUUID->"fc4fa660-83a7-4bc1-a82a-\
bed7926bc8c6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}], 
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalZ]"}], "2"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[ScriptCapitalZ]"}], "2"]}]},
     {
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}], 
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[ScriptCapitalZ]"}], "2"]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalZ]"}], "2"]},
     {
      FractionBox[
       RowBox[{"\[ScriptCapitalZ]", " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "2"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ScriptCapitalZ]", " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], 
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}], 
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ScriptCapitalZ]", " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], 
      FractionBox[
       RowBox[{"\[ScriptCapitalZ]", " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "2"], 
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}], 
      RowBox[{
       FractionBox["\[ScriptCapitalZ]", "2"], "-", 
       RowBox[{
        FractionBox["3", "2"], " ", "m", " ", "\[ScriptCapitalZ]", " ", 
        OverscriptBox["m", "_"]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.719419660937619*^9},ExpressionUUID->"50cd5dc7-3070-4b69-bc88-\
8d8fe0938a4f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeBAF", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]], "Input",
 CellChangeTimes->{{3.719419667853134*^9, 
  3.719419667974949*^9}},ExpressionUUID->"b01d1025-f728-48d0-9989-\
30cf15e3f515"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptCapitalJ]", " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "2"], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]",
         " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}]}]},
     {
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptCapitalJ]", " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "2"], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]",
         " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}]}], 
      
      RowBox[{
       RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], 
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptCapitalJ]", " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "2"], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]",
         " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}]}], 
      "0", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptCapitalJ]", " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "2"], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]",
         " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.719419668313732*^9},ExpressionUUID->"7d6cd748-18dd-4f47-ada6-\
6de6408e4e7c"]
}, Open  ]],

Cell[TextData[{
 "Note that much of the longest matrix elements of the inhomogeneous exchange \
term can be factorized into the standard ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Del]", 
       RowBox[{"-", "i"}]}], " ", "A"}], ")"}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1866e241-f177-45c4-aeda-6d419abd2bb9"],
 " form."
}], "Text",
 CellChangeTimes->{{3.7194196752632923`*^9, 3.719419690574189*^9}, {
  3.719419726914276*^9, 
  3.71941975250119*^9}},ExpressionUUID->"10a135f8-5066-426a-b2cf-\
4cb6ebfc741f"],

Cell["In the synthetic AFM, we have for the inhomogeneous term", "Text",
 CellChangeTimes->{{3.7194198286054564`*^9, 
  3.719419843959813*^9}},ExpressionUUID->"4b425162-1b6a-4a42-bd3f-\
10620fed28a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"inhomogeneousExchangeSAF", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Expand", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      FractionBox["\[ScriptCapitalJ]", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dRma", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
            "\[Cross]", 
            RowBox[{"Rma", "@@", "\[Xi]"}]}]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dRma", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
            "\[Cross]", 
            RowBox[{"Rma", "@@", "\[Xi]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dRmb", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
            "\[Cross]", 
            RowBox[{"Rmb", "@@", "\[Xi]"}]}]}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"dRmb", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
            "\[Cross]", 
            RowBox[{"Rmb", "@@", "\[Xi]"}]}]}], ")"}]}]}], ")"}]}], "/.", 
     "LambdaExpansionRules"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeSAF", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]}], "Input",
 CellChangeTimes->{{3.7194198579025087`*^9, 3.719419873316469*^9}, 
   3.7195743380156527`*^9},ExpressionUUID->"e8c20821-021c-49c8-b77b-\
e8613d050b88"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{"m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{"m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}]}], 
      "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{"m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}]}], 
      "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Az", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"Az", "[", "j", "]"}], "2"]}], "-", 
       RowBox[{"m", " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        OverscriptBox["m", "_"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        RowBox[{
         RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7194198742405033`*^9, 3.719574339813054*^9, 
  3.720181273902807*^9},ExpressionUUID->"754d53ab-bb74-4794-afc9-\
8adbcd7ab7c6"]
}, Open  ]],

Cell["\<\
Note that the \[ScriptCapitalJ] here is assumed positive, even though it is \
\[OpenCurlyDoubleQuote]ferromagnetic\[CloseCurlyDoubleQuote].\
\>", "Text",
 CellChangeTimes->{{3.719574348428898*^9, 3.719574372648203*^9}, {
  3.7195747613906803`*^9, 
  3.71957477308253*^9}},ExpressionUUID->"f3c901c4-7bae-407a-84fc-\
8c5b444d3d5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dzyaloshinskii-Moriya Interactions", "Section",
 CellChangeTimes->{{3.719419537882008*^9, 3.719419541097806*^9}, {
  3.719419924056518*^9, 
  3.719419930174683*^9}},ExpressionUUID->"fc002bb6-6ebc-4009-93c1-\
bfa529ce507b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dzyaloshinskiiMoriyaBAF", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Expand", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["\[ScriptCapitalD]", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RD", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], "\[Cross]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dRmb", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
             "\[Cross]", 
             RowBox[{"Rmb", "@@", "\[Xi]"}]}]}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["\[ScriptCapitalD]", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RD", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], "\[Cross]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dRma", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
             "\[Cross]", 
             RowBox[{"Rma", "@@", "\[Xi]"}]}]}], ")"}]}], ")"}]}]}]}], "/.", 
     "LambdaExpansionRules"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "dzyaloshinskiiMoriyaBAF", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.719419835521162*^9, {3.719419934017509*^9, 3.7194199593426447`*^9}, {
   3.719574103211462*^9, 
   3.719574112403105*^9}},ExpressionUUID->"3e3b99e4-3275-43cc-931d-\
50a2d4e02d4a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalD]"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalD]"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "m", " ", 
        "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]", 
        " ", "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalD]"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}]},
     {
      RowBox[{
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalD]"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.719419969869831*^9, {3.719574109137576*^9, 3.719574114348509*^9}, {
   3.720179457729457*^9, 
   3.720179475982411*^9}},ExpressionUUID->"9546e73a-6ab7-4286-8788-\
4b799c238944"]
}, Open  ]],

Cell[TextData[{
 "The above is the final answer, but it\[CloseCurlyQuote]s tempting to try \
factoring the long terms into the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Del]", 
      RowBox[{"-", "iD"}]}], ")"}], "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3b9e401f-acb6-48a0-8716-183970fc37f7"],
 " form. This partially works except that, unlike the exchange interaction, \
DMI doesn\[CloseCurlyQuote]t actually produce ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["D", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7339ce3b-29e1-4430-9e1b-c0c2249e3a3c"],
 " terms in those matrix elements. So you could factor it if you wanted, but \
you\[CloseCurlyQuote]d have to include correction terms to cancel out the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["D", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3aa8e233-a07f-4e8d-843f-c656b5a0c75a"],
 " terms that you have accidentally produced."
}], "Text",
 CellChangeTimes->{{3.723560427855747*^9, 
  3.7235605045881767`*^9}},ExpressionUUID->"4d389a70-ccd7-4dfa-be51-\
bb37ebc11ce3"],

Cell[TextData[{
 "What is the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["D", "2"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "4f14a8f5-46ae-49a9-858e-4ab346b411db"],
 " correction? First consider the inhomogeneous part, but with A -> A + D. \
Then subtract off the actual DMI matrix:"
}], "Text",
 CellChangeTimes->{{3.719574834215941*^9, 3.719574841263075*^9}, {
  3.719575453040646*^9, 
  3.719575481266717*^9}},ExpressionUUID->"e4478d1c-94c0-4764-80ee-\
fb47ce522d42"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"JminusD", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeBAF", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             OverscriptBox["\[ScriptCapitalA]", "_"], "[", "xs__", "]"}], "[",
             "j_", "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{
              OverscriptBox["\[ScriptCapitalA]", "_"], "[", "xs", "]"}], "[", 
             "j", "]"}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                OverscriptBox["\[ScriptD]", "_"], "[", "xs", "]"}], "[", "j", 
               "]"}], "/", "\[ScriptCapitalJ]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"\[ScriptCapitalA]", "[", "xs__", "]"}], "[", "j_", "]"}],
            "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", "xs", "]"}], "[", "j", "]"}], 
            "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"\[ScriptD]", "[", "xs", "]"}], "[", "j", "]"}], "/", 
              "\[ScriptCapitalJ]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Az", "[", "xs__", "]"}], "[", "j_", "]"}], 
           "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{"Az", "[", "xs", "]"}], "[", "j", "]"}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Dz", "[", "xs", "]"}], "[", "j", "]"}], "/", 
              "\[ScriptCapitalJ]"}]}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"dAz", "[", "j_", "]"}], "[", "xs__", "]"}], "[", "j_", 
            "]"}], "\[RuleDelayed]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"dAz", "[", "j", "]"}], "[", "xs", "]"}], "[", "j", 
             "]"}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"dDz", "[", "j", "]"}], "[", "xs", "]"}], "[", "j", 
               "]"}], "/", "\[ScriptCapitalJ]"}]}]}]}]}], "}"}]}], ")"}], "-", 
      RowBox[{"HamiltonianMatrix", "[", "dzyaloshinskiiMoriyaBAF", "]"}]}], 
     ")"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JminusD", "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]}], "Input",
 CellChangeTimes->{{3.719574845648637*^9, 3.719575092072793*^9}, {
  3.719575128201764*^9, 3.719575156265024*^9}, {3.7195751939271708`*^9, 
  3.7195752172182503`*^9}, {3.719575255639399*^9, 3.719575273674474*^9}, {
  3.719575324940782*^9, 3.719575328538135*^9}, {3.7201796275829773`*^9, 
  3.720179628394166*^9}},ExpressionUUID->"6c76d629-7dd3-457d-b207-\
9a639319eb37"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptCapitalJ]", "2"]}], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{"Az", "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Az", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Dz", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
          OverscriptBox["m", "_"]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{
           RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], "0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptD]", "[", "j", "]"}], "2"]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptCapitalJ]", "2"]}], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{"Az", "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Az", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Dz", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
          OverscriptBox["m", "_"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{
           RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[ScriptD]", "[", "j", "]"}], "2"]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "-", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}], "2"]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptCapitalJ]", "2"]}], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{"Az", "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Az", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Dz", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
          OverscriptBox["m", "_"]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{
           RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", 
        "\[DoubleStruckD]", " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}], 
       "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}], "2"]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[ScriptCapitalJ]", "2"]}], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{"Az", "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Az", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Dz", "[", "j", "]"}], "2"]}], "+", 
         RowBox[{"m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"], " ", 
          OverscriptBox["m", "_"]}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{
           RowBox[{"dAz", "[", "j", "]"}], "[", "j", "]"}]}], "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "m", " ", 
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", "\[DoubleStruckD]", 
          " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
          RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ScriptCapitalJ]"}], " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.719575217555278*^9, {3.719575258304276*^9, 3.719575275389185*^9}, {
   3.719575313811265*^9, 3.719575329356279*^9}, 3.720179482226404*^9, 
   3.720179628969961*^9},ExpressionUUID->"75e512fc-c2a7-4620-8a8c-\
b73c25a575f7"]
}, Open  ]],

Cell["\<\
If we then subtract off the original exchange matrix, we see what residual \
terms remained from the A -> A+D substitution.\
\>", "Text",
 CellChangeTimes->{{3.71957548598088*^9, 
  3.7195755077964897`*^9}},ExpressionUUID->"1cbe5650-ebaf-4894-8b31-\
820128c07297"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"JminusD", "-", 
     RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeBAF", "]"}]}], "//",
     "Simplify"}], "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]], "Input",
 CellChangeTimes->{{3.719575277064805*^9, 3.719575305253194*^9}, {
  3.7195753367740593`*^9, 3.719575375959715*^9}, {3.71957540989972*^9, 
  3.719575432590128*^9}},ExpressionUUID->"7645f6ad-6e37-49a7-8a0a-\
3e7dda7a78ed"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Dz", "[", "j", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
            RowBox[{
             OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptD]", "[", "j", "]"}], "2"]}], 
       RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Dz", "[", "j", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
            RowBox[{
             OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptD]", "[", "j", "]"}], "2"]}], 
       RowBox[{"2", " ", "\[ScriptCapitalJ]"}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}], "2"]}], 
       RowBox[{"2", " ", "\[ScriptCapitalJ]"}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Dz", "[", "j", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
            RowBox[{
             OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}], "2"]}], 
       RowBox[{"2", " ", "\[ScriptCapitalJ]"}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Dz", "[", "j", "]"}], "2"], "+", 
           RowBox[{
            RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
            RowBox[{
             OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[ScriptCapitalJ]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ScriptCapitalD]", "2"], " ", 
         RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
        "\[ScriptCapitalJ]"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7195754329788427`*^9, 3.720179514119278*^9, 
  3.720179631657701*^9},ExpressionUUID->"20e49f70-a6e7-4d19-86da-\
a49b0be925bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dzyaloshinskiiMoriyaSAF", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Expand", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["\[ScriptCapitalD]", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RD", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], "\[Cross]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dRma", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
             "\[Cross]", 
             RowBox[{"Rma", "@@", "\[Xi]"}]}]}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["\[ScriptCapitalD]", "2"], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"RD", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], "\[Cross]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"dRmb", "[", "j", "]"}], "@@", "\[Xi]"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"A", "[", "j", "]"}], "@@", "\[Xi]"}], ")"}], 
             "\[Cross]", 
             RowBox[{"Rmb", "@@", "\[Xi]"}]}]}], ")"}]}], ")"}]}]}]}], "/.", 
     "LambdaExpansionRules"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "dzyaloshinskiiMoriyaSAF", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.719419835521162*^9, {3.719419934017509*^9, 3.7194199593426447`*^9}, {
   3.719574103211462*^9, 3.719574112403105*^9}, {3.719574794717635*^9, 
   3.719574810889289*^9}},ExpressionUUID->"5558d378-f8ad-4fb4-9706-\
b8c880d7b4bf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], "0", 
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{"\[ScriptD]", "[", "j", "]"}]}]},
     {
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "0", 
      RowBox[{
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], "0"},
     {"0", 
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "0", 
      RowBox[{
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"Az", "[", "j", "]"}], " ", 
        RowBox[{"Dz", "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", "\[DoubleStruckD]", 
        " ", 
        OverscriptBox["m", "_"], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "\[ScriptCapitalD]",
         " ", 
        RowBox[{
         RowBox[{"dDz", "[", "j", "]"}], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
       RowBox[{
       "\[ImaginaryI]", " ", "m", " ", "\[ScriptCapitalD]", " ", 
        "\[DoubleStruckD]", " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ScriptCapitalD]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
        RowBox[{
         OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.719574812741444*^9, 
  3.720268402650716*^9},ExpressionUUID->"34beb2b8-b21d-4f8f-a7b6-\
4020469ca1e1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Anisotropies", "Section",
 CellChangeTimes->{
  3.719419963938655*^9, {3.719420088846972*^9, 
   3.719420090696403*^9}},ExpressionUUID->"b6c6d04e-2e8e-4ade-bb5d-\
2350d35b4a9e"],

Cell["\<\
First, the easy axis anisotropy. Mathematica ends up solving this in terms of \
trig functions for \[Psi], but I prefer to see the explicit exponential\
\[LongDash]hence the two stage transformation.\
\>", "Text",
 CellChangeTimes->{{3.719420145536004*^9, 
  3.71942018719147*^9}},ExpressionUUID->"c7b9a951-ca72-4860-9160-\
89e974fd586e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"easyAxisAnisotropyTrig", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "Simplify", ",", "\[IndentingNewLine]", "Expand", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "\[ScriptCapitalK]"}], "2"], 
       SuperscriptBox[
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ")"}]}], ")"}], 
        "2"]}], "-", 
      RowBox[{
       FractionBox["\[ScriptCapitalK]", "2"], 
       SuperscriptBox[
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ")"}]}], ")"}], 
        "2"]}]}], "/.", "LambdaExpansionRules"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"easyAxisAnisotropy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"easyAxisAnisotropyTrig", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"f_", "[", 
          RowBox[{"\[Psi]", "@@", "\[Xi]"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"TrigToExp", "[", 
          RowBox[{"f", "[", 
           RowBox[{"\[Psi]", "@@", "\[Xi]"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"f_", "[", 
          RowBox[{"2", 
           RowBox[{"\[Psi]", "@@", "\[Xi]"}]}], "]"}], "\[RuleDelayed]", 
         RowBox[{"TrigToExp", "[", 
          RowBox[{"f", "[", 
           RowBox[{"2", 
            RowBox[{"\[Psi]", "@@", "\[Xi]"}]}], "]"}], "]"}]}]}], "}"}]}], "//",
      "Expand"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "easyAxisAnisotropy", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.719420099602366*^9, 3.71942011451906*^9}, {
  3.719574140867828*^9, 
  3.7195741450990477`*^9}},ExpressionUUID->"cb9f109c-cbaf-4e05-9e88-\
522bf3be0a9d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[ScriptCapitalK]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0"},
     {"0", 
      RowBox[{"\[ScriptCapitalK]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
      RowBox[{"\[ScriptCapitalK]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
      RowBox[{"\[ScriptCapitalK]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "4"], "+", 
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.719420108763665*^9, 3.719420116480336*^9}, 
   3.719574148781829*^9, 3.720181042148202*^9, 
   3.720875000541671*^9},ExpressionUUID->"3e2d85e2-d722-4a03-bdf6-\
025d2737ad8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "easyAxisAnisotropyTrig", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Theta]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], 
  "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.720875002541595*^9, 
  3.720875033924996*^9}},ExpressionUUID->"2fc058bd-4230-4391-8c07-\
3f20cbb54232"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[ScriptCapitalK]", "0", "0", "0"},
     {"0", "\[ScriptCapitalK]", "0", "0"},
     {"0", "0", "\[ScriptCapitalK]", "0"},
     {"0", "0", "0", "\[ScriptCapitalK]"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.720875029486459*^9, 
  3.7208750361047153`*^9}},ExpressionUUID->"66f06674-891e-4d7c-bb22-\
083a10900327"]
}, Open  ]],

Cell["\<\
For the hard axis anisotropy, it turns out to be quite difficult to write it \
in a spin textured system. Mathematica will compute it for you if you want\
\[LongDash]just remove the {\[Theta][__]\[RuleDelayed]0,\[Phi][__]\
\[RuleDelayed]0,\[Psi][__]\[RuleDelayed]0} pattern at the end of the \
following routine\[LongDash]but it\[CloseCurlyQuote]s a huge matrix.\
\>", "Text",
 CellChangeTimes->{{3.719420395772266*^9, 
  3.719420454136908*^9}},ExpressionUUID->"b7e9cab9-b37c-43b7-955f-\
b1676a9629a0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"hardAxisAnisotropy", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Expand", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["\[ScriptCapitalX]", "2"], 
        SuperscriptBox[
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ")"}]}], ")"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["\[ScriptCapitalX]", "2"], 
        SuperscriptBox[
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ")"}]}], ")"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["\[ScriptCapitalY]", "2"], 
        SuperscriptBox[
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ")"}]}], ")"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["\[ScriptCapitalY]", "2"], 
        SuperscriptBox[
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
             RowBox[{"{", 
              RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ")"}]}], ")"}], 
         "2"]}]}], "/.", "LambdaExpansionRules"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Theta]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{"\[Psi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{"m", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{
         OverscriptBox["m", "_"], "[", "__", "]"}], "\[RuleDelayed]", "0"}]}],
       "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HamiltonianMatrix", "[", "hardAxisAnisotropy", "]"}], "//", 
   "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.719420320603468*^9, 3.71942038790738*^9}, {
  3.719574236225898*^9, 
  3.719574243982395*^9}},ExpressionUUID->"7165a8cd-1352-47fb-9470-\
d9435d7addf3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "+", 
       FractionBox["\[ScriptCapitalY]", "2"]}], "0", 
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "-", 
       FractionBox["\[ScriptCapitalY]", "2"]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "+", 
       FractionBox["\[ScriptCapitalY]", "2"]}], "0", 
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "-", 
       FractionBox["\[ScriptCapitalY]", "2"]}]},
     {
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "-", 
       FractionBox["\[ScriptCapitalY]", "2"]}], "0", 
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "+", 
       FractionBox["\[ScriptCapitalY]", "2"]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "-", 
       FractionBox["\[ScriptCapitalY]", "2"]}], "0", 
      RowBox[{
       FractionBox["\[ScriptCapitalX]", "2"], "+", 
       FractionBox["\[ScriptCapitalY]", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7194203886064787`*^9, 3.7195742444009333`*^9, 
  3.720873781556671*^9},ExpressionUUID->"2bfccd08-cd20-4909-b372-\
d749c77497fc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Applied Field", "Section",
 CellChangeTimes->{{3.719420323696206*^9, 
  3.719420326111846*^9}},ExpressionUUID->"1e7876c9-7841-474c-b74a-\
5783cfc87e2f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"appliedBFieldZ", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "Simplify", ",", "\[IndentingNewLine]", "Expand", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ScriptCapitalB]", "2"]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["\[ScriptCapitalB]", "2"], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ")"}]}], ")"}]}]}], "/.",
      "LambdaExpansionRules"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HamiltonianMatrix", "[", "appliedBFieldZ", "]"}], "//", 
       "Simplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}]}]}], ")"}], ":>", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"\[Psi]", "[", "xs", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}]}]}], ")"}], ":>", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"\[Psi]", "[", "xs", "]"}]}], "]"}]}]}], "}"}]}], ")"}], "//",
    "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7194203530969963`*^9, 3.7194203574063*^9}, {
  3.719420502982972*^9, 3.71942050456244*^9}, {3.719420572691678*^9, 
  3.719420685981531*^9}, {3.720874786879492*^9, 
  3.7208748274128036`*^9}},ExpressionUUID->"03c580c1-3a9f-459f-856c-\
582dc271106d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.719420491252191*^9, 3.719420513147341*^9}, {
   3.719420575686851*^9, 3.719420615921364*^9}, {3.719420670900146*^9, 
   3.7194206865343*^9}, 3.72087385799829*^9, 
   3.7208748319259233`*^9},ExpressionUUID->"825e1b94-8778-4d91-94bc-\
d576afd71b2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HamiltonianMatrix", "[", "appliedBFieldZ", "]"}], "//", 
        "Simplify"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Theta]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], 
       "}"}]}], ")"}], "//", "MatrixForm"}], "//", 
   RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7208738642321863`*^9, 
  3.7208738812012167`*^9}},ExpressionUUID->"c3b9495d-cd3c-4c2c-8613-\
f2c50d8033f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["\[ScriptCapitalB]", "2"], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["m", "2"], " ", "\[ScriptCapitalB]"}], "2"], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["\[ScriptCapitalB]", "2"]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["m", "2"], " ", "\[ScriptCapitalB]"}], "2"]}]},
     {
      FractionBox[
       RowBox[{"\[ScriptCapitalB]", " ", 
        SuperscriptBox[
         OverscriptBox["m", "_"], "2"]}], "2"], "0", 
      FractionBox["\[ScriptCapitalB]", "2"], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ScriptCapitalB]", " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], "0", 
      RowBox[{"-", 
       FractionBox["\[ScriptCapitalB]", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.720873881741091*^9, 
  3.7208748333788347`*^9},ExpressionUUID->"0477f3f8-33e7-4584-b9f8-\
ef15309195f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"appliedBFieldX", "=", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"Composition", "@@", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
       "Simplify", ",", "\[IndentingNewLine]", "Expand", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"UniversalQuarticApproximation", "[", "j", "]"}], "@@", 
         "\[Xi]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"SpinWaveApproximation", "[", "j", "]"}], "@@", "\[Xi]"}]}], 
       "\[IndentingNewLine]", "}"}]}], ")"}], "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ScriptCapitalB]", "2"]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Rma", "@@", "\[Xi]"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["\[ScriptCapitalB]", "2"], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Rmb", "@@", "\[Xi]"}], ")"}], ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"R", "@@", "\[Xi]"}], ")"}], ".", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ")"}]}], ")"}]}]}], "/.",
      "LambdaExpansionRules"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HamiltonianMatrix", "[", "appliedBFieldZ", "]"}], "//", 
       "Simplify"}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}]}]}], ")"}], ":>", 
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"\[Psi]", "[", "xs", "]"}]}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Psi]", "[", "xs__", "]"}], "]"}]}]}], ")"}], ":>", 
        RowBox[{"Exp", "[", 
         RowBox[{"I", " ", 
          RowBox[{"\[Psi]", "[", "xs", "]"}]}], "]"}]}]}], "}"}]}], ")"}], "//",
    "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7194203530969963`*^9, 3.7194203574063*^9}, {
  3.719420502982972*^9, 3.71942050456244*^9}, {3.719420572691678*^9, 
  3.719420685981531*^9}, {3.720874786879492*^9, 3.7208748274128036`*^9}, {
  3.720874944174629*^9, 
  3.720874952122047*^9}},ExpressionUUID->"b3f66548-f12d-44ec-9f0b-\
e755d4398d96"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["m", "2"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "-", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
       SuperscriptBox[
        OverscriptBox["m", "_"], "2"]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "\[Psi]"}]], " ", "m", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Psi]"}]], " ", 
          OverscriptBox["m", "_"], " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.719420491252191*^9, 3.719420513147341*^9}, {
   3.719420575686851*^9, 3.719420615921364*^9}, {3.719420670900146*^9, 
   3.7194206865343*^9}, 3.72087385799829*^9, 3.7208748319259233`*^9, 
   3.720874952499681*^9},ExpressionUUID->"f42fe3a0-d3a6-40f6-a7da-\
de4374e812f6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HamiltonianMatrix", "[", "appliedBFieldX", "]"}], "//", 
        "Simplify"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Psi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Theta]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], 
       "}"}]}], ")"}], "//", "MatrixForm"}], "//", 
   RowBox[{"PP", "@@", "\[Xi]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7208738642321863`*^9, 3.7208738812012167`*^9}, {
  3.7208749427567053`*^9, 
  3.7208749428863983`*^9}},ExpressionUUID->"d81b2300-131e-4449-8d2d-\
8733ce965fc0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", "m"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          OverscriptBox["m", "_"]}]}], ")"}]}], "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", "m"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          OverscriptBox["m", "_"]}]}], ")"}]}], "0", "0"},
     {"0", "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", "m"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          OverscriptBox["m", "_"]}]}], ")"}]}], "0"},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalB]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SqrtBox["2"], " ", "m"}], "+", 
         RowBox[{
          SqrtBox["2"], " ", 
          OverscriptBox["m", "_"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.720873881741091*^9, 3.7208748333788347`*^9, 
  3.7208749581149483`*^9},ExpressionUUID->"4382d88f-1255-429a-9a3f-\
2e5dcd34ff04"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hyperbolic parameterization", "Section",
 CellChangeTimes->{{3.7201809642621183`*^9, 
  3.720180967976301*^9}},ExpressionUUID->"0d9aa544-8f67-45f4-83f4-\
8084b22c161b"],

Cell["The degenerate Hamiltonian is", "Text",
 CellChangeTimes->{{3.7201809765505753`*^9, 
  3.720180980531754*^9}},ExpressionUUID->"6c999d69-cded-4c40-95ba-\
de9b683cb390"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"HamiltonianMatrix", "[", "homogeneousExchangeBAF", "]"}], "+", 
      
      RowBox[{"HamiltonianMatrix", "[", "easyAxisAnisotropy", "]"}], "+", 
      RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeBAF", "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Az", "[", "__", "]"}], "[", "_", "]"}], "\[RuleDelayed]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"dAz", "[", "_", "]"}], "[", "__", "]"}], "[", "_", "]"}], 
        "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "__", "]"}], "[", "_",
          "]"}], "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[ScriptCapitalA]", "[", "__", "]"}], "[", "_", "]"}], 
        "\[RuleDelayed]", "0"}], ",", 
       RowBox[{
        RowBox[{
         OverscriptBox["m", "_"], "[", "__", "]"}], "\[RuleDelayed]", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"m", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], "//",
     "FullSimplify"}], "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]], "Input",
 CellChangeTimes->{{3.7201810138782463`*^9, 3.720181118201804*^9}, {
  3.720181179328972*^9, 3.7201811815630283`*^9}, {3.720181231735772*^9, 
  3.720181242445632*^9}},ExpressionUUID->"e732232b-ecd8-4c13-a8bd-\
5b6280045af4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "+", 
         RowBox[{"\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0"},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "+", 
         RowBox[{"\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "0", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "+", 
         RowBox[{"\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Psi]"}]], " ", 
       "\[ScriptCapitalK]", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "+", 
         RowBox[{"\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.7201811192117977`*^9, 3.720181182354208*^9, {3.720181238361092*^9, 
   3.720181242850563*^9}},ExpressionUUID->"91addc6f-43a3-4eb9-9587-\
5ec6555be1c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"degenBAF", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"HamiltonianMatrix", "[", "homogeneousExchangeBAF", "]"}], 
        "+", 
        RowBox[{"HamiltonianMatrix", "[", "easyAxisAnisotropy", "]"}], "+", 
        RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeBAF", "]"}]}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dAz", "[", "_", "]"}], "[", "__", "]"}], "[", "_", "]"}],
           "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Az", "[", "__", "]"}], "[", "_", "]"}], "\[RuleDelayed]", 
          "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["\[ScriptCapitalA]", "_"], "[", "__", "]"}], "[", 
           "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[ScriptCapitalA]", "[", "__", "]"}], "[", "_", "]"}], 
          "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{
           OverscriptBox["m", "_"], "[", "__", "]"}], "\[RuleDelayed]", "0"}],
          ",", 
         RowBox[{
          RowBox[{"m", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], "//",
       "FullSimplify"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degenBAF", "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]}], "Input",
 CellChangeTimes->{{3.720181198479663*^9, 3.720181224893529*^9}, {
  3.720181297091414*^9, 
  3.720181306865129*^9}},ExpressionUUID->"db300c78-e394-45c8-8c9a-\
1a670f83beff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "+", 
         RowBox[{"\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "+", 
         RowBox[{"\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.720181225291676*^9, {3.720181292629986*^9, 
   3.7201813173847*^9}},ExpressionUUID->"4c8bbad6-4276-4579-9172-\
dda366a4725c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"degenSAF", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"HamiltonianMatrix", "[", "homogeneousExchangeBAF", "]"}], 
        "+", 
        RowBox[{"HamiltonianMatrix", "[", "easyAxisAnisotropy", "]"}], "+", 
        RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeSAF", "]"}]}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dAz", "[", "_", "]"}], "[", "__", "]"}], "[", "_", "]"}],
           "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"Az", "[", "__", "]"}], "[", "_", "]"}], "\[RuleDelayed]", 
          "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["\[ScriptCapitalA]", "_"], "[", "__", "]"}], "[", 
           "_", "]"}], "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[ScriptCapitalA]", "[", "__", "]"}], "[", "_", "]"}], 
          "\[RuleDelayed]", "0"}], ",", 
         RowBox[{
          RowBox[{
           OverscriptBox["m", "_"], "[", "__", "]"}], "\[RuleDelayed]", "0"}],
          ",", 
         RowBox[{
          RowBox[{"m", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], "}"}]}], "//",
       "FullSimplify"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"1", ";;", "2"}], ",", 
      RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"degenSAF", "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]}], "Input",
 CellChangeTimes->{{3.720181258187612*^9, 
  3.720181311975733*^9}},ExpressionUUID->"23ebf6b3-4f3c-4f88-a5ad-\
600d7335d756"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}], 
      FractionBox["\[ScriptCapitalZ]", "2"]},
     {
      FractionBox["\[ScriptCapitalZ]", "2"], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{{3.720181287229525*^9, 
  3.720181314351403*^9}},ExpressionUUID->"82c86b58-9ed9-488e-868f-\
a74f21959178"]
}, Open  ]],

Cell[TextData[{
 "Notice that in both cases we have only a ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Sigma]", "x"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6c73f9ca-a1ee-40de-95af-17f8c987d817"],
 " part and a part proportional to \[DoubleStruckOne]. Therefore by the \
notation of Ran\[CloseCurlyQuote]s PRL, ",
 StyleBox["117 ",
  FontWeight->"Bold"],
 "(21), 217202 (2016), we have ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", "=", 
    RowBox[{"d", "=", "0"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f90104dd-e221-4cf4-b862-ace121d6ec0c"],
 ". Thus ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "459dcacc-8274-45c6-81b0-b07a10970fe6"],
 ", and we need only solve the equations"
}], "Text",
 CellChangeTimes->{{3.720181356766384*^9, 3.720181397630526*^9}, {
  3.72018150945577*^9, 
  3.720181581604809*^9}},ExpressionUUID->"60ad12de-1a2f-424f-81e0-\
9630fa10accf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Cosh", "[", "\[CurlyTheta]", "]"}]}], "\[Equal]", 
         RowBox[{"degenBAF", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Sinh", "[", "\[CurlyTheta]", "]"}]}], "\[Equal]", 
         RowBox[{"degenBAF", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "\[CurlyTheta]"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[DoubleStruckD]", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"I", " ", "k"}], ")"}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
     RowBox[{"0", "<", 
      RowBox[{"\[Theta]", "[", "__", "]"}], "<", "\[Pi]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.72018158424615*^9, 
  3.720181694232984*^9}},ExpressionUUID->"ba6607fd-229a-4c20-ae78-\
59276f0cfdce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}]}], ",", 
     
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"ConditionalExpression", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"C", "[", "1", "]"}]}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox[
            SqrtBox[
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
              "\[ScriptCapitalK]", "+", 
              RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", 
                  RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]], 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
              "\[ScriptCapitalK]", "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", 
                  RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]]}], 
          "]"}]}], ",", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}]}], ",", 
     
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"ConditionalExpression", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
            RowBox[{"C", "[", "1", "]"}]}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
             "\[ScriptCapitalK]", "+", 
             RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]", "[", 
                 RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}], "]"}],
            "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
             "\[ScriptCapitalK]", "+", 
             RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
             RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"\[Theta]", "[", 
                 RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}], 
            "]"}]}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], 
       "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.720181697003593*^9},ExpressionUUID->"97efc3d8-28ba-43a7-bb00-\
a09b2a5a7519"]
}, Open  ]],

Cell["\<\
Clearly, the second of these solutions is the positive energy branch, which \
is what we want. On the principal branch, it has \[CurlyTheta] equal to\
\>", "Text",
 CellChangeTimes->{{3.720181714290249*^9, 
  3.7201817827166567`*^9}},ExpressionUUID->"9dffb01e-8c92-46d7-914b-\
ae183d8b7f25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
       "\[ScriptCapitalK]", "+", 
       RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
       RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
       "\[ScriptCapitalK]", "+", 
       RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]], "]"}]}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
     RowBox[{"0", "<", 
      RowBox[{"\[Theta]", "[", "__", "]"}], "<", "\[Pi]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.720181770100102*^9, 3.720181771182334*^9}, {
  3.720181806212934*^9, 3.7201818526112432`*^9}, {3.720181893312317*^9, 
  3.720181908450903*^9}},ExpressionUUID->"600d1ac5-daac-472e-ae6e-\
d68007803b5d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
      RowBox[{"4", " ", "\[ScriptCapitalZ]"}]}], 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
      "\[ScriptCapitalK]", "+", 
      RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.720181809221736*^9, 3.720181853298678*^9}, {
  3.720181898044694*^9, 
  3.720181909285833*^9}},ExpressionUUID->"12007085-0216-47fb-b248-\
f51e4d278258"]
}, Open  ]],

Cell["For the SAF,", "Text",
 CellChangeTimes->{{3.72018193086405*^9, 
  3.720181932521451*^9}},ExpressionUUID->"6ced9fce-b92e-44ec-87b0-\
4741a32b444b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Cosh", "[", "\[CurlyTheta]", "]"}]}], "\[Equal]", 
         RowBox[{"degenSAF", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"l", " ", 
          RowBox[{"Sinh", "[", "\[CurlyTheta]", "]"}]}], "\[Equal]", 
         RowBox[{"degenSAF", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "\[CurlyTheta]"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[DoubleStruckD]", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"I", " ", "k"}], ")"}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
     RowBox[{"0", "<", 
      RowBox[{"\[Theta]", "[", "__", "]"}], "<", "\[Pi]"}]}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.72018158424615*^9, 3.720181694232984*^9}, {
  3.720181935314714*^9, 
  3.720181937151369*^9}},ExpressionUUID->"ba0d2a61-ee53-44a5-84aa-\
9be21ae69a83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}]}], ",", 
     
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"ConditionalExpression", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"C", "[", "1", "]"}]}], "+", 
         RowBox[{"Log", "[", 
          RowBox[{"-", 
           FractionBox["1", 
            SqrtBox[
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{"4", " ", "\[ScriptCapitalZ]"}], 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
                "\[ScriptCapitalK]", "+", 
                RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
                RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", 
                   RowBox[{"\[Theta]", "[", 
                    RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], 
                  "]"}]}]}]]}]]]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], 
       "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"l", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalK]", "+", 
         RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}]}], ",", 
     
     RowBox[{"\[CurlyTheta]", "\[Rule]", 
      RowBox[{"ConditionalExpression", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
          RowBox[{"C", "[", "1", "]"}]}], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", " ", "\[ScriptCapitalZ]"}], 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
              "\[ScriptCapitalK]", "+", 
              RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Theta]", "[", 
                  RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}], 
           "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"C", "[", "1", "]"}], "\[Element]", "Integers"}]}], 
       "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.720181697003593*^9, 
  3.720181941523839*^9},ExpressionUUID->"eda2146b-0a41-40ed-810c-\
063e6c36ecc6"]
}, Open  ]],

Cell["Leaving us with a principal \[CurlyTheta] of", "Text",
 CellChangeTimes->{{3.720181946234715*^9, 
  3.720181980669969*^9}},ExpressionUUID->"eb601fdb-41bf-4cd4-88bc-\
b0a2574f183e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4", " ", "\[ScriptCapitalZ]"}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
      "\[ScriptCapitalK]", "+", 
      RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
      RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.720181982740452*^9, 
  3.7201819831868763`*^9}},ExpressionUUID->"2a23095c-7ce9-4bd2-abb6-\
4fb0e7f5b4a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4", " ", "\[ScriptCapitalZ]"}], 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
      "\[ScriptCapitalK]", "+", 
      RowBox[{"4", " ", "\[ScriptCapitalZ]"}], "+", 
      RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], "]"}]}]}]]}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.720181984829727*^9},ExpressionUUID->"425c6613-8f44-4466-81ac-\
8050f8dd665e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Isospin hamiltonian for SAF DW", "Section",
 CellChangeTimes->{{3.7202683646708612`*^9, 
  3.720268371615582*^9}},ExpressionUUID->"7c674d4e-5949-470f-bc7c-\
c9ab507be9cd"],

Cell["\<\
Let\[CloseCurlyQuote]s find the isospin hamiltonian for SAF DW from the main \
text. We have\
\>", "Text",
 CellChangeTimes->{{3.723560598065691*^9, 
  3.723560608032816*^9}},ExpressionUUID->"2ddae37d-7c8f-42ab-bd6d-\
8ff09c7e0bd6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hSAFDW", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"HamiltonianMatrix", "[", "dzyaloshinskiiMoriyaBAF", "]"}], 
       "+", 
       RowBox[{"HamiltonianMatrix", "[", "homogeneousExchangeBAF", "]"}], "+", 
       RowBox[{"HamiltonianMatrix", "[", "easyAxisAnisotropy", "]"}], "+", 
       RowBox[{"HamiltonianMatrix", "[", "inhomogeneousExchangeSAF", "]"}]}], 
      "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Az", "[", "__", "]"}], "[", "_", "]"}], "\[RuleDelayed]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dAz", "[", "_", "]"}], "[", "__", "]"}], "[", "_", "]"}], 
         "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Dz", "[", "__", "]"}], "[", "_", "]"}], "\[RuleDelayed]", 
         "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"dDz", "[", "_", "]"}], "[", "__", "]"}], "[", "_", "]"}], 
         "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{
          OverscriptBox["m", "_"], "[", "__", "]"}], "\[RuleDelayed]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{"m", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Theta]", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"2", 
           RowBox[{"ArcTan", "[", 
            RowBox[{"Exp", "[", 
             RowBox[{"x", "/", 
              SqrtBox[
               RowBox[{"\[ScriptCapitalJ]", "/", "\[ScriptCapitalK]"}]]}], 
             "]"}], "]"}]}]}]}], ",", 
        RowBox[{
         RowBox[{"\[Phi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}], ",", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "__", "]"}], "\[RuleDelayed]", "0"}]}], 
       "}"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
       RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
       RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
       RowBox[{"x", "\[Element]", "Reals"}], "&&", 
       RowBox[{"\[ScriptCapitalD]", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.720268351352973*^9, 3.720268423902649*^9}, {
  3.72026852713945*^9, 3.7202685314177217`*^9}, {3.720268826536955*^9, 
  3.720268835457398*^9}, {3.7202688958224287`*^9, 
  3.720268986348546*^9}},ExpressionUUID->"d187fce0-9b41-430a-94f2-\
9d9baf9fdfcf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hSAFDW", "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]], "Input",
 CellChangeTimes->{{3.720268533052003*^9, 
  3.7202685375440683`*^9}},ExpressionUUID->"c0df083d-5ca7-4fbb-abf2-\
2da9bb8c1112"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"Gudermannian", "[", 
             RowBox[{"x", " ", 
              SqrtBox[
               FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
             "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalJ]", " ", 
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalD]", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "-", 
         RowBox[{"\[ScriptCapitalD]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalK]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", 
           SqrtBox[
            FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
         "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}]}], 
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{"\[ScriptD]", "[", "j", "]"}]}]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "-", 
         RowBox[{"\[ScriptCapitalD]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"Gudermannian", "[", 
             RowBox[{"x", " ", 
              SqrtBox[
               FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
             "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalJ]", " ", 
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalD]", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
       RowBox[{"\[ScriptD]", "[", "j", "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalK]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", 
           SqrtBox[
            FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
         "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "2"]}]}]},
     {
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalK]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", 
           SqrtBox[
            FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
         "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}]}], 
      
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"Gudermannian", "[", 
             RowBox[{"x", " ", 
              SqrtBox[
               FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
             "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalJ]", " ", 
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalD]", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "-", 
         RowBox[{"\[ScriptCapitalD]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
           ")"}]}]}], ")"}]}]},
     {
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{
        OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
       RowBox[{
        OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", "\[ScriptCapitalK]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", 
           SqrtBox[
            FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
         "2"]}], "-", 
       RowBox[{"\[ScriptCapitalJ]", " ", 
        SuperscriptBox[
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], "2"]}]}], 
      
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalZ]", "-", 
         RowBox[{"\[ScriptCapitalD]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptD]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
             RowBox[{
              OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"\[ScriptCapitalK]", "+", 
         RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
          SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
         RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"Gudermannian", "[", 
             RowBox[{"x", " ", 
              SqrtBox[
               FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
             "]"}]}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalJ]", " ", 
             RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
            RowBox[{"\[ScriptCapitalD]", " ", 
             RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
         RowBox[{"4", " ", "\[ScriptCapitalD]", " ", 
          RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.72026853796047*^9, 3.720268942832638*^9, 
  3.720268991672284*^9},ExpressionUUID->"4f780412-ebed-445e-9df6-\
1c079cc43b1b"]
}, Open  ]],

Cell["The eigenvectors we need to construct E are:", "Text",
 CellChangeTimes->{{3.7235606250748587`*^9, 
  3.723560639164761*^9}},ExpressionUUID->"6d8adc60-4236-4da8-8038-\
6285886fa03f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPsi]0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cosh", "[", 
      RowBox[{"\[CurlyTheta]", "/", "2"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sinh", "[", 
       RowBox[{"\[CurlyTheta]", "/", "2"}], "]"}]}], ",", "0", ",", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPsi]1", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"Sinh", "[", 
       RowBox[{"\[CurlyTheta]", "/", "2"}], "]"}]}], ",", 
     RowBox[{"Cosh", "[", 
      RowBox[{"\[CurlyTheta]", "/", "2"}], "]"}]}], "}"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7202684341442547`*^9, 3.7202684961400948`*^9}, {
  3.72026915922173*^9, 
  3.720269181436985*^9}},ExpressionUUID->"4ab80e5e-e42d-4ed5-9937-\
308b9db11f36"],

Cell["So our coembedding E is:", "Text",
 CellChangeTimes->{{3.723560645199093*^9, 
  3.72356064935078*^9}},ExpressionUUID->"f06f1661-f579-478f-bfc0-\
cd08a5e15b18"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[ScriptCapitalE]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"List", "/@", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], ")"}], ".", 
    RowBox[{"{", "\[CapitalPsi]0", "}"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"List", "/@", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], ")"}], ".", 
    RowBox[{"{", "\[CapitalPsi]1", "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.720268504665948*^9, 3.720268508367638*^9}, {
  3.720268542362612*^9, 3.72026854976961*^9}, {3.720268720752452*^9, 
  3.7202687264604673`*^9}},ExpressionUUID->"0eb0b214-ef2c-4ecb-bf2e-\
bf7d5ca99bfa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Cosh", "[", 
      FractionBox["\[CurlyTheta]", "2"], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Sinh", "[", 
       FractionBox["\[CurlyTheta]", "2"], "]"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      RowBox[{"Sinh", "[", 
       FractionBox["\[CurlyTheta]", "2"], "]"}]}], ",", 
     RowBox[{"Cosh", "[", 
      FractionBox["\[CurlyTheta]", "2"], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.720268726761836*^9, 
  3.720269187460211*^9},ExpressionUUID->"3acc3aa9-9110-48dc-820f-\
3c33662d8a0c"]
}, Open  ]],

Cell["The isospin Hamiltonian is taken by E-conjugation:", "Text",
 CellChangeTimes->{{3.72356066249014*^9, 
  3.7235606728652363`*^9}},ExpressionUUID->"de7f0ece-fc0d-408d-8b75-\
8ff648adb555"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"\[ScriptCapitalE]", ".", "hSAFDW", ".", 
         RowBox[{"Transpose", "[", "\[ScriptCapitalE]", "]"}]}], "]"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"k", ">", "0"}], "&&", 
         RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
         RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
         RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
         RowBox[{"x", "\[Element]", "Reals"}], "&&", 
         RowBox[{"\[CurlyTheta]", "\[Element]", "Reals"}], "&&", 
         RowBox[{"l", ">", "0"}], "&&", 
         RowBox[{"\[ScriptCapitalD]", ">", "0"}]}]}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sinh", "[", "\[CurlyTheta]", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"degenSAF", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "/", "l"}]}], ",", 
       RowBox[{
        RowBox[{"Cosh", "[", "\[CurlyTheta]", "]"}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"degenSAF", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "/", "l"}]}]}], "}"}]}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"k", ">", "0"}], "&&", 
      RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
      RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
      RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
      RowBox[{"x", "\[Element]", "Reals"}], "&&", 
      RowBox[{"\[CurlyTheta]", "\[Element]", "Reals"}], "&&", 
      RowBox[{"l", ">", "0"}], "&&", 
      RowBox[{"\[ScriptCapitalD]", ">", "0"}]}]}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"\[Theta]", "[", 
    RowBox[{"x", ",", "y", ",", "t"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"\[Pi]", "-", 
    RowBox[{"2", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"Exp", "[", 
       RowBox[{"x", "/", 
        SqrtBox[
         RowBox[{"\[ScriptCapitalJ]", "/", "\[ScriptCapitalK]"}]]}], "]"}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.72026874133375*^9, 3.7202688092545233`*^9}, {
  3.720268997447936*^9, 3.720269005671673*^9}, {3.7202690971454687`*^9, 
  3.720269111091515*^9}, {3.72026919173414*^9, 3.72026919541505*^9}, {
  3.720269310057929*^9, 3.720269350789716*^9}, {3.720269582967971*^9, 
  3.7202695862873573`*^9}},ExpressionUUID->"deef0dc7-e687-4b52-8316-\
4fbd3219fa94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", "l"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[ScriptCapitalZ]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
           RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Pi]", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"ArcTan", "[", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                  "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
           RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"Gudermannian", "[", 
               RowBox[{"x", " ", 
                SqrtBox[
                 FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
               "]"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalK]", "+", 
              RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Pi]", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ArcTan", "[", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                    "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], 
           "+", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalK]", "+", "\[ScriptCapitalZ]", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Pi]", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ArcTan", "[", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                    "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
          ")"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ScriptCapitalD]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", "\[ScriptCapitalZ]", "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
           RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Pi]", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"ArcTan", "[", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                  "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
       ")"}]}], ",", 
     FractionBox[
      RowBox[{
       RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", 
           SqrtBox[
            FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
         "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], "2"]}], 
       "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptCapitalK]", "+", 
          RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
          RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
           SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
          RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"2", " ", 
                RowBox[{"ArcTan", "[", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox["x", 
                   SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                 "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{"\[ScriptCapitalA]", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
        RowBox[{
         RowBox[{"\[ScriptD]", "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
      RowBox[{"4", " ", "l"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
        SuperscriptBox[
         RowBox[{"Sech", "[", 
          RowBox[{"x", " ", 
           SqrtBox[
            FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
         "2"]}], "+", 
       RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
        SuperscriptBox[
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], "2"]}], 
       "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptCapitalK]", "+", 
          RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
          RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
           SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
          RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"2", " ", 
                RowBox[{"ArcTan", "[", 
                 SuperscriptBox["\[ExponentialE]", 
                  FractionBox["x", 
                   SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                 "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
        RowBox[{
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", 
          RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
      RowBox[{"4", " ", "l"}]], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", "l"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox["\[ScriptCapitalZ]", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
           RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Pi]", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"ArcTan", "[", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                  "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}], "-", 
           RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"Gudermannian", "[", 
               RowBox[{"x", " ", 
                SqrtBox[
                 FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
               "]"}]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalK]", "+", 
              RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Pi]", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ArcTan", "[", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                    "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], 
           "+", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalK]", "+", "\[ScriptCapitalZ]", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"\[Pi]", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"ArcTan", "[", 
                    SuperscriptBox["\[ExponentialE]", 
                    FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                    "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
          ")"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], "-", 
        RowBox[{"4", " ", "\[ScriptCapitalD]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", "\[ScriptCapitalZ]", "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
           RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"\[Pi]", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"ArcTan", "[", 
                  SuperscriptBox["\[ExponentialE]", 
                   FractionBox["x", 
                    SqrtBox[
                    FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]]], 
                  "]"}]}]}], ")"}]}], "]"}]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.720268750103704*^9, 3.720268778364819*^9}, 
   3.720269007089505*^9, 3.7202691520967197`*^9, 3.7202692021883574`*^9, 
   3.7202693258676777`*^9, 3.720269365292739*^9, 
   3.7202696063635597`*^9},ExpressionUUID->"ba717f21-4e1a-4730-91b7-\
1036c7ddc7fd"]
}, Open  ]],

Cell["Let\[CloseCurlyQuote]s keep only the second order terms:", "Text",
 CellChangeTimes->{{3.723560679841221*^9, 
  3.723560688760985*^9}},ExpressionUUID->"260c50db-4e36-4349-98e6-\
f04683592a7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"UniversalQuadraticApproximation", "[", "j", "]"}], "[", "x", 
      "]"}], ",", 
     RowBox[{"Out", "[", "144", "]"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"k", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalK]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalJ]", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalZ]", ">", "0"}], "&&", 
     RowBox[{"x", "\[Element]", "Reals"}], "&&", 
     RowBox[{"\[CurlyTheta]", "\[Element]", "Reals"}], "&&", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"\[ScriptCapitalD]", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.72026941787329*^9, 3.720269516602844*^9}, {
  3.720269610079258*^9, 
  3.720269610318338*^9}},ExpressionUUID->"cbeb9f85-5f7a-43ee-8757-\
55e56a342f68"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "l"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]"}], "-", 
        RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}]}], ")"}], " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
         SuperscriptBox["\[DoubleStruckD]", "4"]}], "-", 
        RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"Gudermannian", "[", 
            RowBox[{"x", " ", 
             SqrtBox[
              FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
            "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ScriptCapitalK]"}], "-", 
              RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"Gudermannian", "[", 
                  RowBox[{"x", " ", 
                   SqrtBox[
                    FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
                  "]"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], 
           "-", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
          ")"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], "-", 
        RowBox[{"\[ScriptCapitalD]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "l"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           RowBox[{"x", " ", 
            SqrtBox[
             FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
          "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], 
           "+", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
          ")"}]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "l"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           RowBox[{"x", " ", 
            SqrtBox[
             FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
          "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
            RowBox[{
             RowBox[{
              OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], 
           "+", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{
              OverscriptBox["\[ScriptD]", "_"], "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "l"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]"}], "-", 
        RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}]}], ")"}], " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
         SuperscriptBox["\[DoubleStruckD]", "4"]}], "-", 
        RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"Gudermannian", "[", 
            RowBox[{"x", " ", 
             SqrtBox[
              FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
            "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ScriptCapitalK]"}], "-", 
              RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"Gudermannian", "[", 
                  RowBox[{"x", " ", 
                   SqrtBox[
                    FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
                  "]"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptCapitalA]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], 
           "-", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"\[ScriptD]", "[", 
              RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
          ")"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptCapitalA]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}], "-", 
        RowBox[{"\[ScriptCapitalD]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{
          RowBox[{"\[ScriptCapitalA]", "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}], " ", 
         RowBox[{
          RowBox[{
           OverscriptBox["\[ScriptD]", "_"], "[", 
           RowBox[{"x", ",", "y", ",", "t"}], "]"}], "[", "j", "]"}]}]}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7202694427970953`*^9, 3.7202694842597*^9}, 
   3.7202695312325068`*^9, 
   3.720269622028524*^9},ExpressionUUID->"2fd59686-cd9e-4bfb-9ee1-\
2d891a39bf46"]
}, Open  ]],

Cell["And write it in matrix form:", "Text",
 CellChangeTimes->{{3.723560692831356*^9, 
  3.7235606965169077`*^9}},ExpressionUUID->"375c0df3-da97-4cf9-844c-\
5e4a72a65e06"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "//", "MatrixForm"}], "//", 
  RowBox[{"PP", "@@", "\[Xi]"}]}]], "Input",
 CellChangeTimes->{{3.7202690170238934`*^9, 
  3.72026902053225*^9}},ExpressionUUID->"19499c98-ba8a-49b6-9db6-\
f5113b69a751"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]"}], "-", 
        RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}]}], ")"}], " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
         SuperscriptBox["\[DoubleStruckD]", "4"]}], "-", 
        RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"Gudermannian", "[", 
            RowBox[{"x", " ", 
             SqrtBox[
              FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
            "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ScriptCapitalK]"}], "-", 
              RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"Gudermannian", "[", 
                  RowBox[{"x", " ", 
                   SqrtBox[
                    FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
                  "]"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
        RowBox[{"\[ScriptCapitalD]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
       RowBox[{"4", " ", "l"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           RowBox[{"x", " ", 
            SqrtBox[
             FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
          "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
            RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}]}]}], 
       RowBox[{"4", " ", "l"}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
         SuperscriptBox[
          RowBox[{"Sech", "[", 
           RowBox[{"x", " ", 
            SqrtBox[
             FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
          "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
            RowBox[{
             OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "+", 
           
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{
             OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], ")"}]}]}], 
       RowBox[{"4", " ", "l"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]"}], "-", 
        RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalK]", "+", 
           RowBox[{"2", " ", "\[ScriptCapitalZ]"}]}], ")"}], " ", 
         SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ScriptCapitalJ]", "2"], " ", 
         SuperscriptBox["\[DoubleStruckD]", "4"]}], "-", 
        RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"Gudermannian", "[", 
            RowBox[{"x", " ", 
             SqrtBox[
              FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
            "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptCapitalJ]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "\[ScriptCapitalK]"}], "-", 
              RowBox[{"2", " ", "\[ScriptCapitalZ]"}], "+", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}], "+", 
              RowBox[{"3", " ", "\[ScriptCapitalK]", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", 
                 RowBox[{"Gudermannian", "[", 
                  RowBox[{"x", " ", 
                   SqrtBox[
                    FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], 
                  "]"}]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "-", 
           RowBox[{"\[ScriptCapitalD]", " ", 
            RowBox[{"(", 
             RowBox[{"\[ScriptCapitalZ]", "-", 
              RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
               SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
            RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptCapitalA]", "_"], "[", "j", "]"}]}], "-", 
        RowBox[{"\[ScriptCapitalD]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptCapitalZ]", "-", 
           RowBox[{"4", " ", "\[ScriptCapitalJ]", " ", 
            SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
         RowBox[{
          OverscriptBox["\[ScriptD]", "_"], "[", "j", "]"}]}]}], 
       RowBox[{"4", " ", "l"}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{3.7202690208504953`*^9, 3.720269207284012*^9, 
  3.720269329052814*^9, 3.720269365518417*^9, 3.72026953167591*^9, 
  3.720269622266292*^9},ExpressionUUID->"530afbb9-0a41-4f30-855b-\
0cda491dfd39"]
}, Open  ]],

Cell["Note that there is no sigma_z component:", "Text",
 CellChangeTimes->{{3.723560707806514*^9, 
  3.7235607133129053`*^9}},ExpressionUUID->"4bf34a5f-e96e-42d5-867c-\
fe66be361271"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Out", "[", "145", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"Out", "[", "145", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "//", "Reduce"}]], "Input",
 CellChangeTimes->{{3.720269655839346*^9, 
  3.72026966821861*^9}},ExpressionUUID->"3b0d8624-1423-4e52-86ed-\
a80ec225935e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.720269668486615*^9},ExpressionUUID->"eec5bc29-34df-4b18-b02d-\
28a8f782c41a"]
}, Open  ]],

Cell["\<\
The sigma_x component is extracted manually, and we replace derivatives with \
ik:\
\>", "Text",
 CellChangeTimes->{{3.723560729278689*^9, 
  3.723560744045939*^9}},ExpressionUUID->"6e0123a3-ca74-4c49-9feb-\
1f411e331026"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
     SuperscriptBox[
      RowBox[{"Sech", "[", 
       RowBox[{"x", " ", 
        SqrtBox[
         FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
      "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
        RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
       RowBox[{"\[ScriptCapitalD]", " ", 
        RowBox[{"(", 
         RowBox[{"\[ScriptCapitalZ]", "-", 
          RowBox[{"2", " ", "\[ScriptCapitalJ]", " ", 
           SuperscriptBox["\[DoubleStruckD]", "2"]}]}], ")"}], " ", 
        RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}]}]}], 
   RowBox[{"4", " ", "l"}]], "/.", 
  RowBox[{"\[DoubleStruckD]", "\[RuleDelayed]", 
   RowBox[{"I", " ", "k"}]}]}]], "Input",
 CellChangeTimes->{{3.720269720982854*^9, 
  3.720269727393249*^9}},ExpressionUUID->"bbc48e18-b6c7-4697-8ec9-\
ba00a465a98a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", 
       SqrtBox[
        FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
     "2"]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", " ", 
       RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}]}], "+", 
      RowBox[{"\[ScriptCapitalD]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
         "\[ScriptCapitalZ]"}], ")"}], " ", 
       RowBox[{"\[ScriptD]", "[", "j", "]"}]}]}], ")"}]}]}], 
  RowBox[{"4", " ", "l"}]]], "Output",
 CellChangeTimes->{3.720269728033785*^9, 
  3.72027451985611*^9},ExpressionUUID->"324219be-518e-42da-9f60-f5e6e9440873"]
}, Open  ]],

Cell["Then fill in the known values from the paper,", "Text",
 CellChangeTimes->{{3.7235607488892403`*^9, 
  3.723560755319475*^9}},ExpressionUUID->"a0dd43e8-47dd-4e17-a402-\
c5a4583c8c5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalA]", "[", "j", "]"}], "\[RuleDelayed]", 
      RowBox[{
       FractionBox["I", 
        RowBox[{"\[Lambda]", 
         SqrtBox["2"]}]], 
       RowBox[{"Sech", "[", 
        RowBox[{"x", "/", "\[Lambda]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[ScriptD]", "[", "j", "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", "I"}], "/", 
       SqrtBox["2"]}]}]}], "}"}]}], "/.", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   SqrtBox[
    RowBox[{"\[ScriptCapitalJ]", "/", "\[ScriptCapitalK]"}]]}]}]], "Input",
 CellChangeTimes->{{3.720274410935795*^9, 3.720274443791795*^9}, {
  3.72027452527531*^9, 
  3.720274535380452*^9}},ExpressionUUID->"ba1a1076-1b35-4c94-9e70-\
fee66be47196"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"Sech", "[", 
      FractionBox["x", 
       SqrtBox[
        FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalD]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
            "\[ScriptCapitalZ]"}], ")"}]}], 
         SqrtBox["2"]]}], "+", 
       FractionBox[
        RowBox[{
        "\[ImaginaryI]", " ", "\[ScriptCapitalJ]", " ", "\[ScriptCapitalZ]", 
         " ", 
         RowBox[{"Sech", "[", 
          FractionBox["x", 
           SqrtBox[
            FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]], "]"}]}], 
        
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox[
          FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]}]]}], 
      ")"}]}], 
    SqrtBox[
     FractionBox["\[ScriptCapitalJ]", "\[ScriptCapitalK]"]]], "+", 
   RowBox[{"\[ScriptCapitalK]", " ", "\[ScriptCapitalZ]", " ", 
    SuperscriptBox[
     RowBox[{"Sech", "[", 
      RowBox[{"x", " ", 
       SqrtBox[
        FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}], 
     "2"]}]}], 
  RowBox[{"4", " ", "l"}]]], "Output",
 CellChangeTimes->{3.720274445075161*^9, 
  3.7202745361692247`*^9},ExpressionUUID->"4bf4df18-bd7d-43e5-9d67-\
0d862f2c4612"]
}, Open  ]],

Cell["Leaving us with:", "Text",
 CellChangeTimes->{{3.7235607588530283`*^9, 
  3.723560763067348*^9}},ExpressionUUID->"db159f17-73b1-4e41-9b64-\
87295587c0e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"%", "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.72027444621636*^9, 
  3.720274447144864*^9}},ExpressionUUID->"31dafad1-9320-4a82-873b-\
75f2c1edf37f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ScriptCapitalD]", " ", "\[ScriptCapitalK]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["k", "2"], " ", "\[ScriptCapitalJ]"}], "+", 
     "\[ScriptCapitalZ]"}], ")"}], " ", 
   RowBox[{"Sech", "[", 
    RowBox[{"x", " ", 
     SqrtBox[
      FractionBox["\[ScriptCapitalK]", "\[ScriptCapitalJ]"]]}], "]"}]}], 
  RowBox[{"4", " ", "l", " ", 
   SqrtBox[
    RowBox[{"\[ScriptCapitalJ]", " ", "\[ScriptCapitalK]"}]]}]]], "Output",
 CellChangeTimes->{
  3.720274539147729*^9},ExpressionUUID->"0af88fa5-4af8-437d-9e95-\
459313f4df90"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.1 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 27, \
2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 152, 3, 81, "Section", "ExpressionUUID" -> \
"2516fe51-8731-4bb0-a0e9-88f07325edb1"],
Cell[735, 27, 1980, 31, 418, "Text", "ExpressionUUID" -> \
"0b4790c1-b38c-4a1f-a095-94736195c928"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2752, 63, 190, 3, 81, "Section", "ExpressionUUID" -> \
"754af5be-a583-41b3-8d7b-19a339f3378a"],
Cell[2945, 68, 477, 11, 62, "Text", "ExpressionUUID" -> \
"f46f293b-5b00-4379-95f0-de239ed3b4cc"],
Cell[3425, 81, 4935, 121, 660, "Input", "ExpressionUUID" -> \
"0bc94498-efef-4f64-bef8-c7977c528a39"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8397, 207, 263, 4, 81, "Section", "ExpressionUUID" -> \
"951912e8-7a65-4c74-9044-de20d5a1eb41"],
Cell[8663, 213, 811, 13, 86, "Text", "ExpressionUUID" -> \
"6fcc0aad-82fd-47aa-a708-5ae37c948f3d"],
Cell[9477, 228, 3190, 74, 393, "Input", "ExpressionUUID" -> \
"8f912977-bb17-4758-a05e-805cd3d03ca6"],
Cell[12670, 304, 187, 3, 38, "Text", "ExpressionUUID" -> \
"a77a2f4f-5cad-40ea-afe1-b668b33d9001"],
Cell[CellGroupData[{
Cell[12882, 311, 309, 8, 40, "Input", "ExpressionUUID" -> \
"fc4fa660-83a7-4bc1-a82a-bed7926bc8c6"],
Cell[13194, 321, 3298, 94, 151, "Print", "ExpressionUUID" -> \
"50cd5dc7-3070-4b69-bc88-8d8fe0938a4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16529, 420, 310, 8, 40, "Input", "ExpressionUUID" -> \
"b01d1025-f728-48d0-9989-30cf15e3f515"],
Cell[16842, 430, 9970, 252, 151, "Print", "ExpressionUUID" -> \
"7d6cd748-18dd-4f47-ada6-6de6408e4e7c"]
}, Open  ]],
Cell[26827, 685, 604, 17, 41, "Text", "ExpressionUUID" -> \
"10a135f8-5066-426a-b2cf-4cb6ebfc741f"],
Cell[27434, 704, 200, 3, 38, "Text", "ExpressionUUID" -> \
"4b425162-1b6a-4a42-bd3f-10620fed28a3"],
Cell[CellGroupData[{
Cell[27659, 711, 2508, 69, 287, "Input", "ExpressionUUID" -> \
"e8c20821-021c-49c8-b77b-e8613d050b88"],
Cell[30170, 782, 7512, 184, 103, "Print", "ExpressionUUID" -> \
"754d53ab-bb74-4794-afc9-8adbcd7ab7c6"]
}, Open  ]],
Cell[37697, 969, 339, 7, 38, "Text", "ExpressionUUID" -> \
"f3c901c4-7bae-407a-84fc-8c5b444d3d5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38073, 981, 228, 4, 81, "Section", "ExpressionUUID" -> \
"fc002bb6-6ebc-4009-93c1-bfa529ce507b"],
Cell[CellGroupData[{
Cell[38326, 989, 2423, 66, 290, "Input", "ExpressionUUID" -> \
"3e3b99e4-3275-43cc-931d-50a2d4e02d4a"],
Cell[40752, 1057, 9506, 236, 131, "Print", "ExpressionUUID" -> \
"9546e73a-6ab7-4286-8788-4b799c238944"]
}, Open  ]],
Cell[50273, 1296, 1171, 29, 91, "Text", "ExpressionUUID" -> \
"4d389a70-ccd7-4dfa-be51-bb37ebc11ce3"],
Cell[51447, 1327, 504, 13, 40, "Text", "ExpressionUUID" -> \
"e4478d1c-94c0-4764-80ee-fb47ce522d42"],
Cell[CellGroupData[{
Cell[51976, 1344, 3060, 78, 154, "Input", "ExpressionUUID" -> \
"6c76d629-7dd3-457d-b207-9a639319eb37"],
Cell[55039, 1424, 14780, 360, 163, "Print", "ExpressionUUID" -> \
"75e512fc-c2a7-4620-8a8c-b73c25a575f7"]
}, Open  ]],
Cell[69834, 1787, 274, 6, 38, "Text", "ExpressionUUID" -> \
"1cbe5650-ebaf-4894-8b31-820128c07297"],
Cell[CellGroupData[{
Cell[70133, 1797, 472, 11, 40, "Input", "ExpressionUUID" -> \
"7645f6ad-6e37-49a7-8a0a-3e7dda7a78ed"],
Cell[70608, 1810, 4696, 132, 179, "Print", "ExpressionUUID" -> \
"20e49f70-a6e7-4d19-86da-a49b0be925bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75341, 1947, 2469, 66, 290, "Input", "ExpressionUUID" -> \
"5558d378-f8ad-4fb4-9706-b8c880d7b4bf"],
Cell[77813, 2015, 6850, 170, 131, "Print", "ExpressionUUID" -> \
"34beb2b8-b21d-4f8f-a7b6-4020469ca1e1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84712, 2191, 183, 4, 81, "Section", "ExpressionUUID" -> \
"b6c6d04e-2e8e-4ade-bb5d-2350d35b4a9e"],
Cell[84898, 2197, 348, 7, 62, "Text", "ExpressionUUID" -> \
"c7b9a951-ca72-4860-9160-89e974fd586e"],
Cell[CellGroupData[{
Cell[85271, 2208, 2791, 78, 322, "Input", "ExpressionUUID" -> \
"cb9f109c-cbaf-4e05-9e88-522bf3be0a9d"],
Cell[88065, 2288, 3129, 89, 135, "Print", "ExpressionUUID" -> \
"3e2d85e2-d722-4a03-bdf6-025d2737ad8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91231, 2382, 483, 13, 40, "Input", "ExpressionUUID" -> \
"2fc058bd-4230-4391-8c07-3f20cbb54232"],
Cell[91717, 2397, 851, 22, 103, "Output", "ExpressionUUID" -> \
"66f06674-891e-4d7c-bb22-083a10900327"]
}, Open  ]],
Cell[92583, 2422, 512, 9, 62, "Text", "ExpressionUUID" -> \
"b7e9cab9-b37c-43b7-955f-b1676a9629a0"],
Cell[CellGroupData[{
Cell[93120, 2435, 3426, 95, 324, "Input", "ExpressionUUID" -> \
"7165a8cd-1352-47fb-9470-d9435d7addf3"],
Cell[96549, 2532, 1696, 46, 127, "Print", "ExpressionUUID" -> \
"2bfccd08-cd20-4909-b372-d749c77497fc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[98294, 2584, 158, 3, 81, "Section", "ExpressionUUID" -> \
"1e7876c9-7841-474c-b74a-5783cfc87e2f"],
Cell[CellGroupData[{
Cell[98477, 2591, 3005, 83, 296, "Input", "ExpressionUUID" -> \
"03c580c1-3a9f-459f-856c-582dc271106d"],
Cell[101485, 2676, 4522, 118, 131, "Print", "ExpressionUUID" -> \
"825e1b94-8778-4d91-94bc-d576afd71b2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106044, 2799, 791, 22, 67, "Input", "ExpressionUUID" -> \
"c3b9495d-cd3c-4c2c-8613-f2c50d8033f8"],
Cell[106838, 2823, 1507, 44, 145, "Print", "ExpressionUUID" -> \
"0477f3f8-33e7-4584-b9f8-ef15309195f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108382, 2872, 3054, 84, 296, "Input", "ExpressionUUID" -> \
"b3f66548-f12d-44ec-9f0b-e755d4398d96"],
Cell[111439, 2958, 4544, 118, 131, "Print", "ExpressionUUID" -> \
"f42fe3a0-d3a6-40f6-a7da-de4374e812f6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116020, 3081, 844, 23, 67, "Input", "ExpressionUUID" -> \
"d81b2300-131e-4449-8d2d-8733ce965fc0"],
Cell[116867, 3106, 1876, 58, 131, "Print", "ExpressionUUID" -> \
"4382d88f-1255-429a-9a3f-2e5dcd34ff04"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118792, 3170, 174, 3, 81, "Section", "ExpressionUUID" -> \
"0d9aa544-8f67-45f4-83f4-8084b22c161b"],
Cell[118969, 3175, 173, 3, 38, "Text", "ExpressionUUID" -> \
"6c999d69-cded-4c40-95ba-de9b683cb390"],
Cell[CellGroupData[{
Cell[119167, 3182, 1518, 41, 96, "Input", "ExpressionUUID" -> \
"e732232b-ecd8-4c13-a8bd-5b6280045af4"],
Cell[120688, 3225, 4188, 113, 131, "Print", "ExpressionUUID" -> \
"91addc6f-43a3-4eb9-9587-5ec6555be1c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[124913, 3343, 1792, 51, 125, "Input", "ExpressionUUID" -> \
"db300c78-e394-45c8-8c9a-1a670f83beff"],
Cell[126708, 3396, 1802, 49, 69, "Print", "ExpressionUUID" -> \
"4c8bbad6-4276-4579-9172-dda366a4725c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128547, 3450, 1743, 50, 125, "Input", "ExpressionUUID" -> \
"23ebf6b3-4f3c-4f88-a5ad-600d7335d756"],
Cell[130293, 3502, 1648, 42, 69, "Print", "ExpressionUUID" -> \
"82c86b58-9ed9-488e-868f-a74f21959178"]
}, Open  ]],
Cell[131956, 3547, 1024, 29, 66, "Text", "ExpressionUUID" -> \
"60ad12de-1a2f-424f-81e0-9630fa10accf"],
Cell[CellGroupData[{
Cell[133005, 3580, 1288, 36, 67, "Input", "ExpressionUUID" -> \
"ba6607fd-229a-4c20-ae78-59276f0cfdce"],
Cell[134296, 3618, 5059, 133, 222, "Output", "ExpressionUUID" -> \
"97efc3d8-28ba-43a7-bb00-a09b2a5a7519"]
}, Open  ]],
Cell[139370, 3754, 301, 6, 38, "Text", "ExpressionUUID" -> \
"9dffb01e-8c92-46d7-914b-ae183d8b7f25"],
Cell[CellGroupData[{
Cell[139696, 3764, 1488, 39, 70, "Input", "ExpressionUUID" -> \
"600d1ac5-daac-472e-ae6e-d68007803b5d"],
Cell[141187, 3805, 842, 24, 67, "Output", "ExpressionUUID" -> \
"12007085-0216-47fb-b248-f51e4d278258"]
}, Open  ]],
Cell[142044, 3832, 153, 3, 38, "Text", "ExpressionUUID" -> \
"6ced9fce-b92e-44ec-87b0-4741a32b444b"],
Cell[CellGroupData[{
Cell[142222, 3839, 1337, 37, 67, "Input", "ExpressionUUID" -> \
"ba0d2a61-ee53-44a5-84aa-9be21ae69a83"],
Cell[143562, 3878, 4302, 113, 240, "Output", "ExpressionUUID" -> \
"eda2146b-0a41-40ed-810c-063e6c36ecc6"]
}, Open  ]],
Cell[147879, 3994, 186, 3, 38, "Text", "ExpressionUUID" -> \
"eb601fdb-41bf-4cd4-88bc-b0a2574f183e"],
Cell[CellGroupData[{
Cell[148090, 4001, 734, 21, 66, "Input", "ExpressionUUID" -> \
"2a23095c-7ce9-4bd2-abb6-4fb0e7f5b4a4"],
Cell[148827, 4024, 709, 21, 63, "Output", "ExpressionUUID" -> \
"425c6613-8f44-4466-81ac-8050f8dd665e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[149585, 4051, 177, 3, 81, "Section", "ExpressionUUID" -> \
"7c674d4e-5949-470f-bc7c-c9ab507be9cd"],
Cell[149765, 4056, 242, 6, 38, "Text", "ExpressionUUID" -> \
"2ddae37d-7c8f-42ab-bd6d-8ff09c7e0bd6"],
Cell[150010, 4064, 2578, 67, 172, "Input", "ExpressionUUID" -> \
"d187fce0-9b41-430a-94f2-9d9baf9fdfcf"],
Cell[CellGroupData[{
Cell[152613, 4135, 245, 6, 40, "Input", "ExpressionUUID" -> \
"c0df083d-5ca7-4fbb-abf2-2da9bb8c1112"],
Cell[152861, 4143, 10575, 270, 211, "Print", "ExpressionUUID" -> \
"4f780412-ebed-445e-9df6-1c079cc43b1b"]
}, Open  ]],
Cell[163451, 4416, 188, 3, 38, "Text", "ExpressionUUID" -> \
"6d8adc60-4236-4da8-8038-6285886fa03f"],
Cell[163642, 4421, 824, 24, 67, "Input", "ExpressionUUID" -> \
"4ab80e5e-e42d-4ed5-9937-308b9db11f36"],
Cell[164469, 4447, 165, 3, 38, "Text", "ExpressionUUID" -> \
"f06f1661-f579-478f-bfc0-cd08a5e15b18"],
Cell[CellGroupData[{
Cell[164659, 4454, 654, 18, 40, "Input", "ExpressionUUID" -> \
"0eb0b214-ef2c-4ecb-bf2e-bf7d5ca99bfa"],
Cell[165316, 4474, 670, 20, 56, "Output", "ExpressionUUID" -> \
"3acc3aa9-9110-48dc-820f-3c33662d8a0c"]
}, Open  ]],
Cell[166001, 4497, 193, 3, 38, "Text", "ExpressionUUID" -> \
"de7f0ece-fc0d-408d-8b75-8ff648adb555"],
Cell[CellGroupData[{
Cell[166219, 4504, 2515, 61, 128, "Input", "ExpressionUUID" -> \
"deef0dc7-e687-4b52-8316-4fbd3219fa94"],
Cell[168737, 4567, 13704, 322, 893, "Output", "ExpressionUUID" -> \
"ba717f21-4e1a-4730-91b7-1036c7ddc7fd"]
}, Open  ]],
Cell[182456, 4892, 198, 3, 38, "Text", "ExpressionUUID" -> \
"260c50db-4e36-4349-98e6-f04683592a7b"],
Cell[CellGroupData[{
Cell[182679, 4899, 931, 23, 67, "Input", "ExpressionUUID" -> \
"cbeb9f85-5f7a-43ee-8757-55e56a342f68"],
Cell[183613, 4924, 9230, 225, 505, "Output", "ExpressionUUID" -> \
"2fd59686-cd9e-4bfb-9ee1-2d891a39bf46"]
}, Open  ]],
Cell[192858, 5152, 172, 3, 38, "Text", "ExpressionUUID" -> \
"375c0df3-da97-4cf9-844c-5e4a72a65e06"],
Cell[CellGroupData[{
Cell[193055, 5159, 239, 6, 40, "Input", "ExpressionUUID" -> \
"19499c98-ba8a-49b6-9db6-f5113b69a751"],
Cell[193297, 5167, 8091, 187, 119, "Print", "ExpressionUUID" -> \
"530afbb9-0a41-4f30-855b-0cda491dfd39"]
}, Open  ]],
Cell[201403, 5357, 184, 3, 38, "Text", "ExpressionUUID" -> \
"4bf34a5f-e96e-42d5-867c-fe66be361271"],
Cell[CellGroupData[{
Cell[201612, 5364, 438, 13, 40, "Input", "ExpressionUUID" -> \
"3b0d8624-1423-4e52-86ed-a80ec225935e"],
Cell[202053, 5379, 133, 3, 40, "Output", "ExpressionUUID" -> \
"eec5bc29-34df-4b18-b02d-28a8f782c41a"]
}, Open  ]],
Cell[202201, 5385, 232, 6, 38, "Text", "ExpressionUUID" -> \
"6e0123a3-ca74-4c49-9feb-1f411e331026"],
Cell[CellGroupData[{
Cell[202458, 5395, 1094, 28, 94, "Input", "ExpressionUUID" -> \
"bbc48e18-b6c7-4697-8ec9-ba00a465a98a"],
Cell[203555, 5425, 965, 25, 92, "Output", "ExpressionUUID" -> \
"324219be-518e-42da-9f60-f5e6e9440873"]
}, Open  ]],
Cell[204535, 5453, 189, 3, 38, "Text", "ExpressionUUID" -> \
"a0dd43e8-47dd-4e17-a402-c5a4583c8c5a"],
Cell[CellGroupData[{
Cell[204749, 5460, 810, 24, 66, "Input", "ExpressionUUID" -> \
"ba1a1076-1b35-4c94-9e70-fee66be47196"],
Cell[205562, 5486, 1563, 47, 171, "Output", "ExpressionUUID" -> \
"4bf4df18-bd7d-43e5-9d67-0d862f2c4612"]
}, Open  ]],
Cell[207140, 5536, 160, 3, 38, "Text", "ExpressionUUID" -> \
"db159f17-73b1-4e41-9b64-87295587c0e7"],
Cell[CellGroupData[{
Cell[207325, 5543, 186, 4, 40, "Input", "ExpressionUUID" -> \
"31dafad1-9320-4a82-873b-75f2c1edf37f"],
Cell[207514, 5549, 608, 17, 95, "Output", "ExpressionUUID" -> \
"0af88fa5-4af8-437d-9e95-459313f4df90"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Master_Derivation_Library.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*This small Wolfram Language library is intended for the automatic derivation of spin wave Hamiltonians, according to the recipes and theory from our paper "Nonabelian magnonics in antiferromagnets".*)
(**)
(*This code is released to the public domain.*)
(*(2017--2018) Matthew W. Daniels (danielsmw@cmu.edu)*)
(**)


(* ::Section:: *)
(*Introduction*)


(* ::Text:: *)
(*This is not the most elegant assembly of code, but it works. There are essentially three features offered by this notebook.*)
(**)
(*First, it defines all the different fields and parameters from our paper, and defines the order at which they appear in perturbation theory. These orders are given by "Bias" vectors. Using these bias vectors, we can tell Mathematica to keep only the terms at Nth order in a particular expression.*)
(**)
(*Second, it manages derivatives by assuming that they always act to the extreme right, that is, that they can be replaced by k once we write down the equations of motion. The reason we can't just replace them by k in the beginning is because Mathematica needs to recognize the derivatives at the Lagrangian level, so that it can properly take a variational derivative.*)
(**)
(*Finally, it defines the base field Subscript[m, A] and Subscript[m, B], and their rotations, in terms of the spin wave fields, so the user can easily construct free energies from these in another notebook.*)
(**)
(*Extra features: pretty printing, and a "time-coarsening approximation". See appendix D of M.W.D.'s dissertation, "Semiclassical theory of the magnonic isospin in antiferromagnets".*)
(**)
(*For the average user that just wants to play around with the physics, you really shouldn't need to read this document. Just click "Run All Code" (or include this library from your other Mathematica notebook) and try emulating the calculations we demonstrate in "Free Energy Compilations.nb".*)


(* ::Section:: *)
(*Named entities*)


(* ::Subsection:: *)
(*Listings*)


\[Xi]={x,y,t};
Parameters={\[ScriptCapitalJ],\[ScriptCapitalD],\[ScriptCapitalK],\[DoubleStruckCapitalJ],\[DoubleStruckCapitalD],\[DoubleStruckCapitalK]};
PSBias:={0,1,2,0,1,2};
ComplexGlyphs={a,b,m,\[ScriptCapitalA],\[ScriptD]};
RealGlyphs={\[Lambda]A,\[Lambda]B,\[Lambda]m,Az,Dz};
ComplexDGlyphs={da,db,dm,d\[ScriptCapitalA],d\[ScriptD]};
RealDGlyphs={d\[Lambda]A,d\[Lambda]B,d\[Lambda]m,dAz,dDz};


Glyphs=Join@@{OverBar/@ComplexGlyphs,ComplexGlyphs,RealGlyphs};
DGlyphs=Join@@{OverBar/@ComplexDGlyphs,ComplexDGlyphs,RealDGlyphs,{m''}};


SpinWaveGlyphs[dims__][xs__]:=Join[
{\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs],\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs],a[xs],b[xs]},
Flatten[{\!\(\*OverscriptBox[\(da\), \(_\)]\)[#][xs],\!\(\*OverscriptBox[\(db\), \(_\)]\)[#][xs],da[#][xs],db[#][xs]}&/@{dims}]];


SWGBias[dims__]:={1,1,1,1}~Join~ConstantArray[1,4*Length[{dims}]]


MagnetizationGlyphs[dims__][xs__]:=Join[
{\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs],m[xs]},
Flatten[{\!\(\*OverscriptBox[\(dm\), \(_\)]\)[#][xs],dm[#][xs]}&/@{dims}]];


MGBias[dims__]:={1,1}~Join~ConstantArray[2,2*Length[{dims}]]


GaugeFieldGlyphs[dims__][xs__]:=Join[
Flatten[{\!\(\*OverscriptBox[\(\[ScriptCapitalA]\), \(_\)]\)[xs][#],\[ScriptCapitalA][xs][#],Az[xs][#]}&/@{dims}],
Flatten[{\!\(\*OverscriptBox[\(d\[ScriptCapitalA]\), \(_\)]\)[#][xs][#],d\[ScriptCapitalA][#][xs][#],dAz[#][xs][#]}&/@{dims}]];


GFGBias[dims__]:=ConstantArray[1,3*Length[{dims}]]~Join~ConstantArray[2,3*Length[{dims}]]


DMIGlyphs[dims__][xs__]:=Join[
Flatten[{\!\(\*OverscriptBox[\(\[ScriptD]\), \(_\)]\)[xs][#],\[ScriptD][xs][#],Dz[xs][#]}&/@{dims}],
Flatten[{\!\(\*OverscriptBox[\(d\[ScriptD]\), \(_\)]\)[#][xs][#],d\[ScriptD][#][xs][#],dDz[#][xs][#]}&/@{dims}]];


(* Note that we're letting the derivativeless terms have zero bias, because we don't want to
double-count the bias already prescribed by the \[ScriptCapitalD] parameter. *)
DMIBias[dims__]:=ConstantArray[0,3*Length[{dims}]]~Join~ConstantArray[1,3*Length[{dims}]]


(* ::Subsection:: *)
(*Assumptions*)


$Assumptions=Join[
#>0&/@Parameters,
(#@@\[Xi])\[Element]Complexes&/@Take[ComplexGlyphs,3],
(#[1]@@\[Xi])\[Element]Complexes&/@Take[ComplexDGlyphs,3],
(#[2]@@\[Xi])\[Element]Complexes&/@Take[ComplexDGlyphs,3],
{(Ax@@\[Xi])[j]\[Element]Reals,
(Ay@@\[Xi])[j]\[Element]Reals,
(Az@@\[Xi])[j]\[Element]Reals,
(\[ScriptCapitalA]@@\[Xi])[j]\[Element]Complexes,
(dAx[j]@@\[Xi])[j]\[Element]Reals,
(dAy[j]@@\[Xi])[j]\[Element]Reals,
(dAz[j]@@\[Xi])[j]\[Element]Reals,
(d\[ScriptCapitalA][j]@@\[Xi])[j]\[Element]Complexes,
(\[Theta]@@\[Xi])\[Element]Reals,
(\[Phi]@@\[Xi])\[Element]Reals,
(\[Psi]@@\[Xi])\[Element]Reals,
(Dz[j]@@\[Xi])\[Element]Reals,
\[Delta]>0,x\[Element]Reals,k\[Element]Reals,\[Delta]>0},
(#@@\[Xi])\[Element]Reals&/@Take[RealGlyphs,3],
(#[1]@@\[Xi])\[Element]Reals&/@Take[RealDGlyphs,3],
(#[2]@@\[Xi])\[Element]Reals&/@Take[RealDGlyphs,3]];


(* ::Text:: *)
(*We also make the assumption that any function of a variable is a function of a real variable, and therefore conjugation should commute with differentiation (Mathematica generally doesn't allow this since it believes that functions have a complex domain by default). The following code modifies the internal rules of Derivative[...] to account for this:*)


excluded="ExcludedFunctions"/.("DifferentiationOptions"/.SystemOptions["DifferentiationOptions"]);
SetSystemOptions["DifferentiationOptions"->"ExcludedFunctions"->Union[excluded,{Conjugate}]];
Unprotect[Conjugate];
Conjugate/:D[Conjugate[f_],x__]:=Conjugate[D[f,x]]
Protect[Conjugate];


(* ::Subsection:: *)
(*Expansions of \[Lambda]'s*)


LambdaExpansionRules={
\[Lambda]m[xs__]^2:>1-2 m[xs]\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs],
\[Lambda]A[xs__]^2:>1-2a[xs]\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs]-(a[xs]\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs]+\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs]m[xs])^2,
\[Lambda]B[xs__]^2:>1-2b[xs]\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs]-(b[xs]\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs]+\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs]m[xs])^2,
\[Lambda]m[xs__]:>1- m[xs]\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs],
\[Lambda]A[xs__]:>1-a[xs]\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs]-1/2 (a[xs]\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs]+\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs]m[xs])^2,
\[Lambda]B[xs__]:>1-b[xs]\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs]-1/2 (b[xs]\!\(\*OverscriptBox[\(m\), \(_\)]\)[xs]+\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs]m[xs])^2,
d\[Lambda]m[j_][xs__]:>Evaluate[Module[{x},
D[-m[x]\!\(\*OverscriptBox[\(m\), \(_\)]\)[x],x]/.DerivativeDRules[j]/.f_[x]:>f[xs]]],
d\[Lambda]A[j_][xs__]:>Evaluate[Module[{x},
D[-a[x]\!\(\*OverscriptBox[\(a\), \(_\)]\)[x]-1/2 (a[x]\!\(\*OverscriptBox[\(m\), \(_\)]\)[x]+\!\(\*OverscriptBox[\(a\), \(_\)]\)[x]m[x])^2,x]/.DerivativeDRules[j]/.f_[x]:>f[xs]]],
d\[Lambda]B[j_][xs__]:>Evaluate[Module[{x},
D[-b[x]\!\(\*OverscriptBox[\(b\), \(_\)]\)[x]-1/2 (b[x]\!\(\*OverscriptBox[\(m\), \(_\)]\)[x]+\!\(\*OverscriptBox[\(b\), \(_\)]\)[x]m[x])^2,x]/.DerivativeDRules[j]/.f_[x]:>f[xs]]]};


(* ::Subsection:: *)
(*Functionalization*)


LiftF[xs__][expr_]:=expr/.Join[(#->#[xs]&)/@Glyphs,(#[j_]:>#[j][xs]&)/@DGlyphs]


(* ::Section:: *)
(*Symbolic Derivative Operations*)


(* ::Subsection:: *)
(*D[...] \[LeftRightArrow] naming conventions*)


DerivativeDRules[j_]:={
\[Lambda]A'->d\[Lambda]A[j], \[Lambda]B'->d\[Lambda]B[j], \[Lambda]m'->d\[Lambda]m[j],
a'->da[j], b'->db[j], m'->dm[j], \[ScriptCapitalA]'->d\[ScriptCapitalA][j], Az'->dAz[j],\[ScriptD]'->d\[ScriptD][j],Dz'->dDz[j],
\!\(\*OverscriptBox[\(a\), \(_\)]\)'->\!\(\*OverscriptBox[\(da\), \(_\)]\)[j], \!\(\*OverscriptBox[\(b\), \(_\)]\)'->\!\(\*OverscriptBox[\(db\), \(_\)]\)[j], \!\(\*OverscriptBox[\(m\), \(_\)]\)'->\!\(\*OverscriptBox[\(dm\), \(_\)]\)[j], \!\(\*OverscriptBox[\(\[ScriptCapitalA]\), \(_\)]\)'->\!\(\*OverscriptBox[\(d\[ScriptCapitalA]\), \(_\)]\)[j],\!\(\*OverscriptBox[\(\[ScriptD]\), \(_\)]\)'->\!\(\*OverscriptBox[\(d\[ScriptD]\), \(_\)]\)[j]};


MathematicaDRules[j_]:=(#/.(a_->b_):>(b->a))&/@DerivativeDRules[j]


(* ::Subsection:: *)
(*Floating derivative for spin wave Hamiltonian*)


FloatingDRules:=Module[{SWGQ},
  SWGQ=MemberQ[{a,b,\!\(\*OverscriptBox[\(a\), \(_\)]\),\!\(\*OverscriptBox[\(b\), \(_\)]\)},#]&;
  {(f_?SWGQ)'[xs__] :> \[DoubleStruckD] f[xs], (f_?SWGQ)''[xs__]:> \[DoubleStruckD]^2 f[xs]}];


(* ::Subsection:: *)
(*Integration by Parts*)


AbstractionRules[x_][j_][xs__]:=Join[(#[xs]:>#[x]&)/@Glyphs,#[j][xs]:>#[j][x]&/@DGlyphs]


ConcretizationRules[x_][j_][xs__]:=Join[(#[x]->#[xs]&)/@Glyphs,#[j][x]->#[j][xs]&/@DGlyphs]


IntegrateByPartsDM[j_][expr_][xs__]:=Module[{x,terms,dmTerms,ibpTerms,mTerms,abstract,abstractReturn},
abstract=expr/.AbstractionRules[x][j][xs];
terms=(# /. Rule:>List &) /@ CoefficientRules[abstract,Drop[( MagnetizationGlyphs[j][x]),2]];
dmTerms=Select[terms,First[#]!={0,0}&];
ibpTerms=Evaluate[MapAt[-D[#,x]&,dmTerms,{{1,2},{2,2}}]]/.DerivativeDRules[j];
mTerms=Join[Select[terms,First[#]=={0,0}&],ibpTerms];
abstractReturn=FromCoefficientRules[(First[#]->Last[#] &)/@mTerms,Take[( MagnetizationGlyphs[j][x]),2]];
abstractReturn/.{f_[x]:>f[xs]}
]


(* ::Section:: *)
(*Approximation schemes*)


(* ::Subsection:: *)
(*Perturbative schemes*)


KeepNthOrder:=KeepNthOrderBiased[1]
KeepNthOrderBiased[bias_][eqn_, xs_, n_] :=
 FromCoefficientRules[
  (First[#] -> Last[#] &) /@
   Select[(# /. Rule:>List &) /@ CoefficientRules[eqn, xs],
    Total[bias*First[#]]<=n &],xs]


SpinWaveApproximation[dims__][xs__][eqn_]:=KeepNthOrder[eqn,SpinWaveGlyphs[dims][xs],2];


UniversalQuadraticApproximation[dims__][xs__][eqn_]:=KeepNthOrderBiased[SWGBias[dims]~Join~MGBias[dims]~Join~GFGBias[dims]~Join~PSBias~Join~DMIBias[dims]][
  eqn,
  SpinWaveGlyphs[dims][xs]~Join~MagnetizationGlyphs[dims][xs]~Join~GaugeFieldGlyphs[dims][xs]~Join~Parameters~Join~DMIGlyphs[dims][xs],2]


UniversalQuarticApproximation[dims__][xs__][eqn_]:=KeepNthOrderBiased[SWGBias[dims]~Join~MGBias[dims]~Join~GFGBias[dims]~Join~PSBias~Join~DMIBias[dims]][
  eqn,
  SpinWaveGlyphs[dims][xs]~Join~MagnetizationGlyphs[dims][xs]~Join~GaugeFieldGlyphs[dims][xs]~Join~Parameters~Join~DMIGlyphs[dims][xs],4]


QuadraticMagnetizationApproximation[dims__][xs__][eqn_]:=KeepNthOrderBiased[{1,1}~Join~ConstantArray[2,2*Length[{dims}]]][eqn,MagnetizationGlyphs[dims][xs],2];


(* ::Subsection:: *)
(*Time-coarsening*)


UnfoldTime[T_][expr_]:=expr/.{
\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs__]:>Exp[I T]\!\(\*OverscriptBox[\(a\), \(_\)]\)[xs],
\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs__]:>Exp[I T]\!\(\*OverscriptBox[\(b\), \(_\)]\)[xs],
\!\(\*OverscriptBox[\(da\), \(_\)]\)[j_][xs__]:>Exp[I T]\!\(\*OverscriptBox[\(da\), \(_\)]\)[j][xs],
\!\(\*OverscriptBox[\(db\), \(_\)]\)[j_][xs__]:>Exp[I T]\!\(\*OverscriptBox[\(db\), \(_\)]\)[j][xs],
a[xs__]:>Exp[-I T]a[xs],
b[xs__]:>Exp[-I T]b[xs],
da[j_][xs__]:>Exp[-I T]da[j][xs],
db[j_][xs__]:>Exp[-I T]db[j][xs]};

CoarsenTime[expr_]:=Module[{T},Integrate[Evaluate[UnfoldTime[T][expr]],{T,-\[Pi],\[Pi]}]/(2\[Pi])]


(* ::Section:: *)
(*Decomposed physical fields*)


(* ::Subsection:: *)
(*Rotation matrix*)


R[xs__]:=RotationMatrix[-\[Psi][xs],{0,0,1}].RotationMatrix[-\[Theta][xs],{0,1,0}].RotationMatrix[-\[Phi][xs],{0,0,1}]


(* ::Subsection:: *)
(*Rotated sublattice fields*)


Rma[xs__]:=LiftF[xs][{(a+\!\(\*OverscriptBox[\(a\), \(_\)]\)+\[Lambda]A m+\[Lambda]A \!\(\*OverscriptBox[\(m\), \(_\)]\))/Sqrt[2],(a-\!\(\*OverscriptBox[\(a\), \(_\)]\)+\[Lambda]A m-\[Lambda]A \!\(\*OverscriptBox[\(m\), \(_\)]\))/(I Sqrt[2]),\[Lambda]A \[Lambda]m-\!\(\*OverscriptBox[\(a\), \(_\)]\)m-a \!\(\*OverscriptBox[\(m\), \(_\)]\)}]


Rmb[xs__]:=LiftF[xs][{(b+\!\(\*OverscriptBox[\(b\), \(_\)]\)+\[Lambda]B m+\[Lambda]B \!\(\*OverscriptBox[\(m\), \(_\)]\))/Sqrt[2],(b-\!\(\*OverscriptBox[\(b\), \(_\)]\)+\[Lambda]B m-\[Lambda]B \!\(\*OverscriptBox[\(m\), \(_\)]\))/(I Sqrt[2]),-(\[Lambda]B \[Lambda]m-\!\(\*OverscriptBox[\(b\), \(_\)]\)m-b \!\(\*OverscriptBox[\(m\), \(_\)]\))}]


(* ::Subsection:: *)
(*Coordinate derivatives of rotated sublattice fields*)


dRma[j_][xs__]:=LiftF[xs][{
(1/Sqrt[2])(da[j]+\!\(\*OverscriptBox[\(da\), \(_\)]\)[j]+d\[Lambda]A[j] m+\[Lambda]A \!\(\*OverscriptBox[\(dm\), \(_\)]\)[j]+\[Lambda]A dm[j]+d\[Lambda]A[j] \!\(\*OverscriptBox[\(m\), \(_\)]\)),
(1/(I Sqrt[2]))(da[j]-\!\(\*OverscriptBox[\(da\), \(_\)]\)[j]+d\[Lambda]A[j] m-\[Lambda]A \!\(\*OverscriptBox[\(dm\), \(_\)]\)[j]+\[Lambda]A dm[j]-d\[Lambda]A[j] \!\(\*OverscriptBox[\(m\), \(_\)]\)),
d\[Lambda]A[j] \[Lambda]m-\!\(\*OverscriptBox[\(da\), \(_\)]\)[j]m-da[j] \!\(\*OverscriptBox[\(m\), \(_\)]\)+\[Lambda]A d\[Lambda]m[j]-\!\(\*OverscriptBox[\(a\), \(_\)]\)dm[j]-a \!\(\*OverscriptBox[\(dm\), \(_\)]\)[j]}]


dRmb[j_][xs__]:=LiftF[xs][{
(1/Sqrt[2])(db[j]+\!\(\*OverscriptBox[\(db\), \(_\)]\)[j]+d\[Lambda]B[j] m+\[Lambda]B \!\(\*OverscriptBox[\(dm\), \(_\)]\)[j]+\[Lambda]B dm[j]+d\[Lambda]B[j] \!\(\*OverscriptBox[\(m\), \(_\)]\)),
(1/(I Sqrt[2]))(db[j]-\!\(\*OverscriptBox[\(db\), \(_\)]\)[j]+d\[Lambda]B[j] m-\[Lambda]B \!\(\*OverscriptBox[\(dm\), \(_\)]\)[j]+\[Lambda]B dm[j]-d\[Lambda]B[j] \!\(\*OverscriptBox[\(m\), \(_\)]\)),
-(d\[Lambda]B[j] \[Lambda]m-\!\(\*OverscriptBox[\(db\), \(_\)]\)[j]m-db[j] \!\(\*OverscriptBox[\(m\), \(_\)]\)+\[Lambda]B d\[Lambda]m[j]-\!\(\*OverscriptBox[\(b\), \(_\)]\)dm[j]-b \!\(\*OverscriptBox[\(dm\), \(_\)]\)[j])}]


(* ::Subsection::Closed:: *)
(*Gauge field*)


A[j_][xs__]:=LiftF[xs][{(\[ScriptCapitalA][j]+\!\(\*OverscriptBox[\(\[ScriptCapitalA]\), \(_\)]\)[j])/Sqrt[2],(\[ScriptCapitalA][j]-\!\(\*OverscriptBox[\(\[ScriptCapitalA]\), \(_\)]\)[j])/(I Sqrt[2]),Az[j]}]


RD[j_][xs__]:=LiftF[xs][{(\[ScriptD][j]+\!\(\*OverscriptBox[\(\[ScriptD]\), \(_\)]\)[j])/Sqrt[2],(\[ScriptD][j]-\!\(\*OverscriptBox[\(\[ScriptD]\), \(_\)]\)[j])/(I Sqrt[2]),Dz[j]}]


(* ::Section:: *)
(*Utilities*)


(* ::Subsection::Closed:: *)
(*Pretty-printing*)


PP[xs__][expr_]:=Print[expr/.{f_[xs]:>f}];
PPP[xs__][expr_]:=Print[TraditionalForm[expr/.{f_[xs]:>f}]];

